On knots that divide ribbon knotted surfaces

We define a knot to be half ribbon if it is the cross-section of a ribbon 2-knot, and observe that ribbon implies half ribbon implies slice. We introduce the half ribbon genus of a knot K, the minimum genus of a ribbon knotted surface of which K is a cross-section. We compute this genus for all prime knots up to 12 crossings, and many 13-crossing knots. The same approach yields new computations of the doubly slice genus. We also introduce the half fusion number of a knot K, that measures the complexity of ribbon 2-knots of which K is a cross-section. We show that it is bounded from below by the Levine-Tristram signatures, and differs from the standard fusion number by an arbitrarily large amount.

==> anc/gds_2_crossingchanges.txt <==
13-crossings, doubly slice genus 2

247 knots

[[['13a_94', '4+8+-10+18+2+22+20+24+6+16+12+26+14'], '9_46'], 
[['13n_138', '4+8+-10+16+2+20+22+6+-24+-26+14+12+-18'], '11n_49'], 
[['13a_140', '-4+8+12+2+16+20+6+22+26+24+14+10+18'], '11n_49'], 
[['13a_189', '-4+8+12+2+20+24+6+22+10+26+16+14+18'], '11n_49'], 
[['13a_319', '-4+8+14+2+20+18+6+24+12+10+26+16+22'], '11n_49'], 
[['13n_323', '4+8+-12+2+-16+-6+-20+-10+-24+22+-14+-26+-18'], '11n_42'], 
[['13a_361', '4+-8+14+2+22+16+20+6+24+12+26+10+18'], '10_99'], 
[['13a_395', '4+-8+14+2+22+26+20+6+24+12+16+10+18'], '10_99'], 
[['13a_398', '-4+8+14+2+24+18+6+12+22+26+10+16+20'], '9_46'], 
[['13n_404', '4+-8+-12+2+18+-6+22+20+24+10+14+26+16'], '9_46'], 
[['13a_405', '4+8+14+2+24+18+-22+6+10+12+26+16+20'], '11n_74'], 
[['13n_416', '4+-8+-12+2+18+-6+22+26+24+10+14+20+16'], '9_46'], 
[['13n_435', '-4+8+12+2+18+6+24+-20+10+-22+-16+26+14'], '11n_74'], 
[['13a_557', '4+8+16+2+24+26+20+22+6+12+14+-18+10'], '11n_74'], 
[['13n_560', '4+8+-12+-16+2+-18+-24+-20+-10+-6+26+-14+-22'], '11n_49'], 
[['13n_563', '4+8+-12+-16+2+-20+-26+-24+22+-10+-18+-6+-14'], '11n_49'], 
[['13a_689', '4+8+22+-12+2+20+26+24+6+10+18+16+14'], '11n_49'], 
[['13n_710', '4+-8+-14+2+-16+24+20+-6+22+12+26+10+18'], '10_155'], 
[['13n_715', '4+-8+14+2+16+-24+-20+6+-22+-12+-26+-10+-18'], '10_155'], 
[['13n_794', '4+-8+-14+2+18+20+22+-6+24+10+26+16+12'], '10_155'], 
[['13a_815', '4+10+-12+18+2+8+24+20+22+6+16+26+14'], '11n_74'], 
[['13n_819', '-4+8+14+2+18+22+6+24+12+-26+10+16+-20'], '10_155'], 
[['13n_837', '4+-8+-14+2+18+-24+-6+20+22+12+26+-10+16'], '9_46'], 
[['13n_844', '4+8+-14+2+18+24+-6+20+-26+12+16+10+22'], '11n_74'], 
[['13a_919', '4+-10+14+16+2+18+20+22+24+26+6+8+12'], '10_123'], 
[['13n_921', '4+-8+-14+2+20+22+24+-6+10+26+16+12+18'], '10_155'], 
[['13n_984', '4+-8+-14+2+-22+-16+-20+-6+-24+-12+-26+-10+-18'], '10_99'], 
[['13n_985', '4+-8+-14+2+-22+16+20+-6+24+12+-26+-10+18'], '10_155'], 
[['13n_990', '4+-8+14+2+22+-16+-20+6+-24+-12+26+10+-18'], '10_155'], 
[['13n_1010', '4+8+14+2+-22+-18+-20+6+24+-12+-26+-16+-10'], '11n_74'], 
[['13n_1055', '4+-8+-14+2+-22+-26+-20+-6+-24+-12+-16+-10+-18'], '10_99'], 
[['13n_1062', '4+8+14+2+-24+-16+-20+6+22+-12+-18+-26+-10'], '11n_74'], 
[['13n_1073', '4+8+-14+2+-24+18+-6+-20+22+12+16+-26+-10'], '11n_74'], 
[['13a_1080', '4+-10+14+22+2+18+26+8+24+12+6+16+20'], '10_99'], 
[['13a_1100', '4+-10+14+22+2+26+20+6+24+12+16+8+18'], '10_99'], 
[['13n_1133', '4+8+-14+-18+2+20+-22+-26+-24+-10+-12+-6+-16'], '11n_49'], 
[['13n_1134', '4+8+-14+-18+2+20+-22+-26+-24+-12+-10+-6+-16'], '11n_49'], 
[['13n_1193', '4+8+-16+2+-18+24+20+-6+26+12+14+10+22'], '11n_74'], 
[['13n_1213', '4+8+-16+2+-20+-18+-22+-6+-12+-26+24+-14+-10'], '11n_42'], 
[['13n_1306', '4+8+-16+2+-24+-18+20+-6+22+12+14+-26+-10'], '11n_74'], 
[['13a_1326', '4+10+16+22+12+2+-18+6+26+24+8+20+14'], '9_46'], 
[['13n_1346', '-4+8+16+10+2+-20+-22+6+24+26+-14+-12+18'], '11n_49'], 
[['13n_1368', '4+8+-18+2+-14+24+-26+22+-6+-12+-10+16+-20'], '11n_74'], 
[['13n_1370', '4+8+-18+2+-14+24+26+22+-6+12+10+16+20'], '11n_42'], 
[['13a_1380', '4+10+16+24+18+2+22+6+-12+26+8+14+20'], '11n_49'], 
[['13n_1466', '4+10+12+-14+-20+2+-18+22+-6+-26+-24+-16+-8'], '9_46'], 
[['13n_1525', '4+10+-12+-16+18+2+26+24+-22+14+6+-8+20'], '9_46'], 
[['13n_1551', '4+10+12+-16+-20+2+24+-18+-6+-22+-8+-26+-14'], '9_46'], 
[['13n_1585', '4+-10+12+18+2+8+-22+-20+-24+6+-14+-26+-16'], '9_46'], 
[['13n_1587', '4+-10+12+18+2+8+22+20+-24+6+14+-26+-16'], '9_46'], 
[['13n_1686', '4+-10+-14+-16+2+-18+-20+-22+-24+-26+-6+-8+-12'], '10_123'], 
[['13n_1689', '4+-10+-14+-16+2+18+20+-22+24+26+-6+-8+12'], '10_155'], 
[['13n_1693', '4+-10+-14+16+2+18+-20+22+24+-26+-6+8+-12'], '10_155'], 
[['13n_1901', '4+10+-14+-16+-24+2+-22+20+-8+-26+6+-12+-18'], '11n_49'], 
[['13a_1909', '4+12+14+18+22+26+2+-10+20+6+24+8+16'], '9_46'], 
[['13n_1970', '4+10+-14+18+2+-24+8+20+22+6+16+-26+-12'], '11n_74'], 
[['13a_1971', '4+-12+14+22+18+2+26+8+24+10+6+16+20'], '10_99'], 
[['13n_2004', '4+10+-14+18+-20+2+-22+-26+-24+-8+-12+-6+-16'], '11n_49'], 
[['13a_2015', '-4+12+16+14+22+20+2+6+24+26+10+8+18'], '11n_49'], 
[['13n_2068', '4+10+-14+-20+16+2+-22+-26+-8+-24+-12+-6+-18'], '11n_49'], 
[['13n_2072', '4+10+-14+-20+-16+2+-22+-26+-24+-6+18+-12+-8'], '11n_49'], 
[['13n_2093', '4+10+-14+20+-18+2+-22+-26+-24+-8+-12+-6+-16'], '11n_49'], 
[['13n_2145', '4+-10+-14+-22+2+-18+-26+-8+-24+-12+-6+-16+-20'], '10_99'], 
[['13n_2181', '4+10+-14+22+-18+2+-20+-26+-24+-12+-6+-8+-16'], '11n_49'], 
[['13n_2182', '4+10+-14+22+-18+2+-20+-26+-24+-12+-8+-6+-16'], '11n_49'], 
[['13n_2212', '4+10+-14+24+-18+2+-20+-26+-22+-12+-8+-16+-6'], '11n_49'], 
[['13n_2380', '4+-10+-16+-18+2+22+20+24+-8+-6+12+26+14'], '9_46'], 
[['13a_2446', '4+12+-20+22+14+2+18+24+8+10+26+16+6'], '9_46'], 
[['13n_2459', '4+10+16+20+2+-24+18+-8+22+14+6+-26+-12'], '11n_74'], 
[['13a_2484', '4+-12+20+22+24+2+26+6+8+10+14+16+18'], '10_123'], 
[['13n_2498', '4+-10+-16+22+2+-18+-24+-20+-8+-26+6+-12+-14'], '10_155'], 
[['13n_2499', '4+-10+16+-22+2+18+24+20+8+26+-6+12+14'], '10_155'], 
[['13n_2504', '4+10+-16+-22+2+-18+-24+26+-8+-14+-6+-12+-20'], '10_99'], 
[['13n_2533', '4+10+-16+-22+-18+2+24+20+-26+-12+-6+14+-8'], '11n_49'], 
[['13n_2597', '4+10+18+-14+2+22+-8+24+20+6+-26+12+16'], '10_155'], 
[['13n_2676', '4+-10+18+22+2+26+-20+24+8+-12+6+14+16'], '10_155'], 
[['13n_2683', '4+10+-18+-22+-16+2+6+-24+-12+-26+-14+-8+-20'], '9_46'], 
[['13a_2720', '-4+14+16+18+22+20+24+2+8+6+10+26+12'], '9_46'], 
[['13a_2727', '-4+14+16+18+22+26+24+2+8+6+10+20+12'], '9_46'], 
[['13n_2758', '4+-10+20+16+2+-24+-26+22+8+14+6+18+-12'], '10_155'], 
[['13n_2764', '4+10+20+16+12+2+22+8+-24+6+-26+14+-18'], '9_46'], 
[['13n_2850', '4+10+-24+-16+2+18+-8+-22+-12+-26+-6+-14+-20'], '9_46'], 
[['13n_2863', '4+-12+14+-16+-18+2+26+22+-24+-10+6+-8+-20'], '10_155'], 
[['13a_2898', '4+-14+20+16+24+6+2+22+8+26+12+18+10'], '10_99'], 
[['13a_2913', '4+14+20+18+24+6+2+22+10+-12+26+8+16'], '10_155'], 
[['13n_2932', '4+12+-16+-14+-18+22+2+-6+-26+-24+-10+-20+-8'], '9_46'], 
[['13n_2953', '4+12+16+14+-20+-22+2+6+-26+-24+-10+8+-18'], '9_46'], 
[['13n_2956', '4+12+16+14+-20+-24+2+6+22+8+18+-26+-10'], '9_46'], 
[['13a_3242', '6+8+14+2+20+18+22+4+24+26+-16+12+10'], '11n_42'], 
[['13n_3265', '4+-12+-20+16+-18+2+-24+-26+22+-10+-6+8+-14'], '10_155'], 
[['13n_3266', '4+-12+20+-16+18+2+24+26+-22+10+6+-8+14'], '10_155'], 
[['13n_3399', '4+-14+10+16+20+22+2+24+8+-26+6+12+-18'], '10_155'], 
[['13n_3400', '-4+14+-10+-16+-24+22+2+20+-8+-26+12+-6+-18'], '9_46'], 
[['13a_3423', '6+8+24+22+4+18+20+-10+26+12+14+2+16'], '11n_42'], 
[['13n_3449', '-4+14+10+-22+16+24+18+2+8+26+12+-6+20'], '11n_49'], 
[['13n_3458', '4+-14+10+22+18+-20+2+24+26+6+-12+8+16'], '10_155'], 
[['13n_3524', '4+14+-18+-16+-24+-26+-22+2+-6+-10+-12+-8+20'], '9_46'], 
[['13n_3526', '4+14+18+16+-24+-26+-22+2+6+-10+-12+-8+20'], '9_46'], 
[['13n_3542', '4+14+-18+-20+-24+16+-22+2+10+-26+-8+-12+6'], '9_46'], 
[['13n_3564', '4+14+-18+-24+-26+-6+2+22+-12+10+-8+16+-20'], '10_155'], 
[['13n_3574', '4+-14+18+-26+22+20+2+24+12+6+10+16+-8'], '9_46'], 
[['13a_3641', '6+10+18+16+22+4+24+20+-2+26+8+14+12'], '9_46'], 
[['13n_3663', '4+-16+-10+24+-14+20+-6+2+-22+12+-26+8+-18'], '9_46'], 
[['13n_3665', '4+-16+10+-24+14+-20+6+2+22+-12+26+-8+18'], '9_46'], 
[['13n_3669', '4+-16+-10+24+-18+20+22+2+14+-6+26+8+12'], '9_46'], 
[['13n_3752', '-6+8+12+2+-16+-20+4+-22+-26+-24+-14+-10+-18'], '11n_49'], 
[['13n_3769', '-6+8+12+2+-20+-24+4+-22+-10+-26+-16+-14+-18'], '11n_49'], 
[['13n_3790', '6+8+-12+22+-18+-20+26+24+4+-10+2+16+14'], '11n_49'], 
[['13n_3856', '6+8+14+2+-22+24+-20+4+-10+-26+-16+-18+-12'], '11n_42'], 
[['13n_3863', '6+8+14+2+-24+20+-22+4+-10+-26+-12+-16+-18'], '11n_42'], 
[['13n_3864', '6+8+14+2+-24+22+-20+4+-10+-26+-12+-16+-18'], '11n_42'], 
[['13n_3896', '6+8+16+2+-24+20+-26+-22+4+-10+-14+-18+-12'], '11n_74'], 
[['13n_3902', '6+8+16+-18+4+-20+26+-22+2+-24+-14+-10+12'], '10_155'], 
[['13a_3911', '-6+12+14+22+18+2+4+26+24+10+16+8+20'], '10_155'], 
[['13n_3923', '6+8+18+-20+4+16+-26+-22+24+2+-14+10+-12'], '10_155'], 
[['13n_3985', '6+-10+12+14+-18+-20+26+22+24+-4+2+16+8'], '11n_42'], 
[['13n_4068', '-6+10+12+22+16+20+26+8+-24+4+2+14+-18'], '10_155'], 
[['13a_4074', '6+12+18+26+-14+4+20+22+24+2+10+16+8'], '9_46'], 
[['13a_4130', '-6+12+20+14+22+24+2+8+10+4+26+16+18'], '10_123'], 
[['13a_4178', '6+12+20+22+16+24+4+8+10+2+26+18+-14'], '11n_42'], 
[['13a_4474', '6+14+22+18+20+26+4+24+10+8+-2+12+16'], '10_155'], 
[['13n_4510', '6+10+20+14+2+-22+-18+8+-24+26+4+-16+-12'], '11n_42'], 
[['13n_4571', '6+-10+22+12+-16+-2+20+-8+24+14+-26+4+18'], '9_46'], 
[['13a_4585', '-6+16+22+20+18+26+24+4+10+8+2+14+12'], '9_46'], 
[['13n_4602', '6+10+-22+16+2+18+-20+26+8+24+14+-4+12'], '10_99'], 
[['13n_4737', '6+-12+-16+14+20+22+-2+26+-4+-24+10+8+18'], '10_155'], 
[['13a_4745', '8+10+20+16+2+-24+6+22+26+12+14+4+18'], '10_99'], 
[['13a_4749', '8+10+22+26+20+18+6+4+24+2+14+16+-12'], '10_123'], 
[['13n_4764', '6+12+16+-24+-20+4+22+-2+-26+-8+-10+14+-18'], '10_155'], 
[['13n_4798', '6+12+-18+-14+22+24+2+20+-4+26+8+10+16'], '10_155'], 
[['13n_4935', '6+-12+22+26+20+18+-4+-10+24+14+8+2+16'], '9_46'], 
[['13n_5109', '8+16+24+22+18+20+6+-2+-4+26+12+14+10'], '10_155'], 
[['13a_30', '-4+8+10+14+2+24+18+6+22+26+12+16+20'], '9_46'], 
[['13a_343', '4+8+14+2+-20+24+18+6+12+16+26+10+22'], '11n_74'], 
[['13n_353', '-4+8+12+2+-16+6+22+24+-10+14+26+18+20'], '11n_42'], 
[['13a_447', '4+8+14+-18+2+20+22+24+26+12+10+6+16'], '11n_49'], 
[['13n_493', '4+8+12+2+-20+-24+6+22+-10+-26+-14+-16+-18'], '11n_42'], 
[['13n_527', '-4+8+12+2+-22+6+18+24+26+14+16+-10+20'], '11n_42'], 
[['13n_571', '4+8+-12+-18+2+-20+24+-26+-22+-10+-6+-16+-14'], '11n_49'], 
[['13n_590', '4+8+-14+2+-16+18+-6+26+22+24+10+12+20'], '11n_42'], 
[['13n_598', '4+8+-14+2+16+-18+-6+-26+-22+-24+-12+-10+-20'], '11n_42'], 
[['13n_619', '4+8+14+2+-16+18+-20+6+22+24+-26+10+-12'], '11n_74'], 
[['13n_728', '4+8+-14+2+-18+16+-6+24+22+26+10+12+20'], '11n_42'], 
[['13a_797', '4+-10+12+16+24+2+20+6+22+26+14+8+18'], '10_99'], 
[['13n_840', '4+-8+14+2+-18+24+6+-20+-22+-12+-26+10+-16'], '9_46'], 
[['13a_909', '4+10+14+12+20+2+6+-22+24+8+26+18+16'], '9_46'], 
[['13a_923', '4+10+14+16+2+-18+22+8+6+26+24+12+20'], '11n_49'], 
[['13n_942', '4+8+14+2+-20+24+-22+6+-10+-26+-16+-12+-18'], '11n_42'], 
[['13n_960', '4+8+-14+2+22+16+-6+18+12+24+10+-26+20'], '11n_74'], 
[['13n_963', '4+8+-14+2+-22+16+-6+18+12+24+-26+-10+-20'], '11n_74'], 
[['13n_968', '4+8+-14+2+-22+16+-6+18+12+26+-24+-10+-20'], '11n_74'], 
[['13n_997', '4+8+-14+2+-22+-18+-6+24+-10+-16+-26+-12+-20'], '11n_74'], 
[['13n_1039', '4+8+-14+2+-22+-24+-6+-20+-10+12+-26+-18+-16'], '11n_42'], 
[['13n_1045', '4+8+14+2+-22+-24+20+6+-10+-12+-26+-16+-18'], '11n_42'], 
[['13a_1092', '4+10+14+22+2+20+-26+24+8+12+18+16+6'], '9_46'], 
[['13a_1200', '4+10+16+-14+20+2+24+26+12+22+8+18+6'], '9_46'], 
[['13n_1215', '4+8+-16+2+-20+18+-22+-6+12+-26+24+-14+-10'], '11n_42'], 
[['13a_1238', '4+10+-16+18+2+24+26+22+8+6+14+20+12'], '11n_74'], 
[['13n_1272', '-4+8+16+2+22+-18+20+6+26+-24+14+10+-12'], '10_155'], 
[['13n_1286', '4+8+-16+2+-22+24+18+-6+20+14+-26+-12+-10'], '11n_74'], 
[['13a_1446', '4+10+18+16+14+2+22+20+24+-26+8+12+6'], '9_46'], 
[['13n_1467', '4+10+12+-14+-20+2+-18+-22+-6+-26+24+16+-8'], '9_46'], 
[['13n_1542', '4+-10+12+16+20+2+22+24+8+-26+6+14+-18'], '10_155'], 
[['13n_1552', '4+10+12+-16+-20+2+-24+-18+-6+-22+-8+26+14'], '9_46'], 
[['13a_1565', '4+10+20+14+2+-18+22+8+24+26+6+16+12'], '10_155'], 
[['13n_1568', '-4+10+12+-16+-24+2+-20+-6+-22+-26+-14+-8+-18'], '10_99'], 
[['13n_1570', '4+-10+12+-16+24+2+-20+-6+-22+26+-14+8+18'], '10_155'], 
[['13a_1633', '4+10+20+16+18+2+24+22+26+-12+6+14+8'], '11n_49'], 
[['13a_1672', '4+10+-20+22+16+2+6+8+26+24+12+14+18'], '11n_49'], 
[['13n_1700', '4+-10+14+16+2+-18+-20+22+-24+-26+6+8+-12'], '10_155'], 
[['13a_1738', '4+-12+14+16+18+20+2+22+24+26+6+8+10'], '10_123'], 
[['13a_1781', '4+12+14+16+20+-22+2+8+6+24+26+18+10'], '9_46'], 
[['13a_1806', '4+12+14+16+22+2+-26+20+24+6+8+10+18'], '10_155'], 
[['13a_1816', '4+12+14+16+-22+24+2+8+6+10+26+18+20'], '9_46'], 
[['13n_1848', '4+10+14+-16+-20+2+-22+-6+-26+-24+-12+-8+-18'], '11n_49'], 
[['13a_1936', '4+12+14+20+18+-22+2+24+10+8+6+26+16'], '11n_49'], 
[['13n_1946', '4+10+-14+18+2+22+-8+26+-24+6+16+12+20'], '10_155'], 
[['13n_1957', '4+10+-14+18+2+-22+-20+8+-24+6+-26+-16+-12'], '11n_42'], 
[['13a_1959', '4+-12+14+22+16+20+2+6+24+10+26+8+18'], '10_99'], 
[['13a_1993', '4+12+16+14+18+22+2+6+-24+10+26+8+20'], '9_46'], 
[['13n_1994', '-4+10+14+-18+-20+2+22+6+-24+-26+12+-16+-8'], '10_123'], 
[['13n_2010', '4+10+-14+-18+24+2+-20+-26+-22+-12+-6+-8+-16'], '11n_49'], 
[['13a_2024', '4+12+16+14+24+20+2+6+22+-26+8+18+10'], '9_46'], 
[['13n_2134', '-4+10+-14+-22+2+18+-20+-6+-24+26+-16+-8+-12'], '10_99'], 
[['13a_2196', '4+12+16+26+18+20+2+22+6+24+14+-10+8'], '9_46'], 
[['13n_2249', '-4+10+16+12+2+8+-22+-24+6+-14+-26+-18+-20'], '11n_42'], 
[['13n_2296', '4+10+-16+-14+2+-22+-8+-6+26+-24+-12+-20+-18'], '11n_49'], 
[['13n_2331', '4+10+16+-14+-20+2+-8+-22+-24+-26+-12+-6+-18'], '9_46'], 
[['13n_2343', '4+10+16+-14+-20+2+-22+-6+-26+-24+-12+-8+-18'], '11n_49'], 
[['13n_2381', '4+-10+16+18+2+-22+-20+-24+8+6+-12+-26+-14'], '9_46'], 
[['13n_2411', '4+10+16+-18+2+-24+-20+-22+8+6+-14+-26+-12'], '11n_74'], 
[['13a_2423', '4+-12+20+16+24+18+2+22+8+26+14+6+10'], '10_99'], 
[['13n_2472', '4+-10+16+-20+12+2+24+8+26+-22+-6+14+18'], '9_46'], 
[['13n_2488', '4+-10+16+20+18+2+-22+-24+26+8+-14+-12+6'], '9_46'], 
[['13n_2585', '4+-10+18+12+20+2+-22+-24+6+26+8+-16+-14'], '9_46'], 
[['13a_2715', '4+14+16+18+20+26+24+2+22+10+8+-6+12'], '9_46'], 
[['13n_2757', '4+-10+-20+-16+2+24+26+-22+-8+-14+-6+-18+12'], '10_155'], 
[['13a_2800', '-4+14+18+16+20+24+2+26+6+10+8+12+22'], '9_46'], 
[['13a_2801', '-4+14+18+16+20+24+2+26+6+22+8+12+10'], '9_46'], 
[['13n_2892', '4+12+14+-18+16+2+-26+20+22+-24+10+-8+6'], '9_46'], 
[['13n_2968', '4+12+-16+14+-22+-20+2+6+-24+-26+-10+-8+-18'], '11n_49'], 
[['13n_2976', '4+12+16+14+-24+-20+2+6+-22+-10+-26+-8+18'], '9_46'], 
[['13a_3043', '4+16+10+14+-20+6+22+2+24+26+12+8+18'], '11n_74'], 
[['13n_3044', '4+-12+-16+-20+14+2+22+24+-26+-8+-18+10+-6'], '9_46'], 
[['13n_3116', '4+12+-16+-24+18+2+22+20+10+6+26+-8+14'], '10_155'], 
[['13n_3130', '4+12+16+24+20+-18+2+22+26+-10+14+8+6'], '9_46'], 
[['13n_3155', '4+12+-18+16+-14+-20+2+-22+-24+-26+-10+-8+-6'], '9_46'], 
[['13n_3170', '-4+12+18+-16+20+2+24+-8+22+10+6+26+14'], '10_155'], 
[['13a_3249', '6+8+14+2+-20+24+18+4+22+26+16+10+12'], '11n_74'], 
[['13a_3258', '6+8+14+2+22+16+20+4+24+12+-26+10+18'], '11n_42'], 
[['13n_3282', '4+-12+-20+-16+-24+-18+2+-22+-8+-26+-14+-6+-10'], '10_99'], 
[['13n_3287', '4+12+20+-18+-22+14+2+24+26+-6+-10+-8+16'], '11n_49'], 
[['13n_3304', '-4+12+-20+-22+-24+2+26+-6+-8+-10+-14+-16+-18'], '10_123'], 
[['13n_3331', '4+12+-20+-26+-18+-16+2+-22+-24+-6+-14+10+-8'], '9_46'], 
[['13a_3333', '6+8+16+2+22+24+18+20+4+14+-26+10+12'], '11n_74'], 
[['13n_3412', '-4+14+10+20+16+22+26+2+8+-24+6+12+-18'], '9_46'], 
[['13n_3463', '4+14+-10+-22+-26+18+2+20+24+12+-8+16+6'], '10_99'], 
[['13a_3476', '6+10+12+22+20+18+26+24+-4+2+8+16+14'], '9_46'], 
[['13n_3573', '4+-14+-18+26+-22+-20+2+-24+-12+-6+-10+-16+8'], '9_46'], 
[['13n_3658', '4+-16+-10+-22+-14+-20+-6+2+24+26+-12+-8+18'], '10_155'], 
[['13n_3660', '4+16+-10+-24+-14+-20+6+2+22+-12+26+-8+18'], '10_155'], 
[['13n_3661', '4+16+-10+24+-14+20+-6+2+-22+12+-26+-8+-18'], '11n_74'], 
[['13n_3719', '4+16+20+-24+-22+26+6+2+10+-12+14+-8+18'], '9_46'], 
[['13a_3763', '6+10+20+22+16+4+18+8+24+26+2+14+-12'], '9_46'], 
[['13n_3782', '6+8+12+2+-22+-20+4+-10+24+-26+-14+-16+-18'], '11n_42'], 
[['13n_3791', '6+8+12+22+18+20+-26+-24+-4+10+2+-16+-14'], '11n_49'], 
[['13n_3833', '6+8+14+2+20+-24+-22+4+-12+-10+-26+-16+-18'], '11n_42'], 
[['13n_3857', '6+8+14+2+22+-24+-20+4+-12+-26+-16+-10+-18'], '11n_42'], 
[['13n_3976', '6+-10+-12+14+16+-22+26+20+-24+8+2+-4+-18'], '11n_42'], 
[['13a_3986', '6+12+-18+14+22+4+20+24+26+2+8+10+16'], '10_155'], 
[['13n_4025', '-6+-10+12+16+20+-22+24+8+26+14+2+-4+18'], '10_155'], 
[['13a_4173', '6+12+20+22+14+2+18+24+10+4+26+16+-8'], '10_99'], 
[['13n_4339', '6+10+-16+-22+18+4+24+26+2+12+14+-8+20'], '9_46'], 
[['13n_4370', '6+10+-18+12+-22+-2+20+-24+-4+26+-8+-16+-14'], '9_46'], 
[['13n_4416', '6+10+-18+-14+24+2+22+20+-4+26+8+12+16'], '9_46'], 
[['13n_4434', '6+10+18+16+22+4+-24+20+-2+26+8+-14+-12'], '9_46'], 
[['13a_4497', '6+16+10+20+-2+18+22+24+4+26+8+14+12'], '10_155'], 
[['13n_4549', '6+-10+20+16+22+-4+24+26+8+14+2+12+-18'], '9_46'], 
[['13n_4564', '6+10+20+24+-16+4+8+22+12+-26+2+14+-18'], '9_46'], 
[['13n_4620', '6+10+22+18+2+-16+-26+-24+-8+-12+-14+4+-20'], '11n_42'], 
[['13n_4627', '6+-10+22+24+18+-4+-20+26+12+8+16+2+14'], '9_46'], 
[['13n_4645', '6+10+-24+14+22+4+20+8+12+-26+16+2+-18'], '10_99'], 
[['13a_4677', '6+20+18+16+24+-4+2+22+26+12+14+10+8'], '9_46'], 
[['13n_4699', '6+-12+10+26+16+-20+-22+-24+8+-2+-4+-14+18'], '11n_49'], 
[['13n_4719', '6+12+-14+-16+-24+-22+20+26+-8+4+2+-10+-18'], '9_46'], 
[['13a_4730', '8+10+14+26+-16+24+20+22+2+12+6+4+18'], '10_155'], 
[['13n_4802', '6+12+18+14+-22+-24+2+20+4+-26+-10+-8+16'], '9_46']]







==> anc/ghr_2_crossingchanges.txt <==
13-crossings, half ribbon genus 2

2156 knots

[[['13n_2', '4+8+10+-14+2+16+20+-6+22+24+12+-26+18'], '6_1'], 
[['13n_8', '4+8+10+-14+2+-16+-20+-6+24+-22+-12+-26+-18'], '10_137'], 
[['13n_10', '4+8+-10+14+2+-16+-20+6+-24+-22+-12+-26+-18'], '11a_36'], 
[['13n_21', '4+8+10+14+2+18+6+-20+24+12+-26+-16+-22'], '6_1'], 
[['13n_27', '-4+8+10+14+2+18+6+-22+12+24+-16+26+20'], '8_20'], 
[['13a_34', '4+8+-10+16+2+18+22+6+14+24+12+26+20'], '8_8'], 
[['13n_35', '4+8+-10+-14+2+18+-6+22+12+26+24+16+20'], '12n_288'], 
[['13n_39', '-4+8+10+-14+2+18+20+-6+22+26+24+16+12'], '10_137'], 
[['13a_42', '4+8+-10+16+2+18+22+26+6+14+24+12+20'], '10_42'], 
[['13a_43', '4+8+10+16+2+20+18+6+-22+24+26+14+12'], '10_137'], 
[['13a_44', '4+8+-10+16+2+20+18+24+6+12+26+14+22'], '11n_50'], 
[['13a_50', '4+8+10+16+2+20+22+6+26+-14+24+12+18'], '6_1'], 
[['13a_58', '4+8+-10+16+2+20+24+6+26+12+18+14+22'], '10_75'], 
[['13n_63', '4+8+10+-14+2+-20+-18+-6+-22+-26+-24+-16+12'], '6_1'], 
[['13a_64', '4+8+10+16+2+22+-20+6+14+24+26+18+12'], '6_1'], 
[['13n_67', '-4+8+10+-14+2+20+22+-6+12+24+16+26+18'], '10_137'], 
[['13a_68', '4+8+-10+16+2+22+24+18+6+26+14+12+20'], '8_9'], 
[['13n_69', '4+8+10+-14+2+-22+-20+-6+12+-24+-16+-26+-18'], '6_1'], 
[['13a_77', '4+8+10+16+2+-24+22+6+14+12+26+18+20'], '6_1'], 
[['13n_78', '-4+8+10+14+2+24+6+18+22+-26+16+12+-20'], '8_20'], 
[['13n_88', '4+8+-10+-16+2+18+20+22+-6+26+24+14+12'], '11a_96'], 
[['13a_90', '4+8+10+18+2+20+24+22+6+16+-26+14+12'], '6_1'], 
[['13a_104', '4+8+-10+18+2+24+20+22+6+16+14+26+12'], '8_20'], 
[['13a_107', '4+8+-10+18+2+24+26+20+6+22+16+14+12'], '8_20'], 
[['13a_116', '4+-8+12+2+14+20+6+22+24+10+26+16+18'], '10_48'], 
[['13n_117', '-4+8+10+16+2+-20+18+6+22+24+-26+14+-12'], '6_1'], 
[['13n_123', '4+8+10+-16+2+20+-18+-24+-6+-22+-12+-26+-14'], '10_137'], 
[['13n_125', '-4+8+10+16+2+-20+-18+-24+6+-22+-12+-26+-14'], '9_27'], 
[['13a_128', '4+8+12+2+16+6+20+10+24+22+14+-26+18'], '8_20'], 
[['13a_129', '4+-8+12+2+16+6+20+22+10+24+26+18+14'], '10_87'], 
[['13n_130', '4+8+10+16+2+-20+22+6+-24+14+12+-26+-18'], '11n_4'], 
[['13a_131', '4+-8+12+2+16+6+22+10+26+24+14+20+18'], '10_35'], 
[['13a_136', '4+-8+12+2+16+6+22+24+10+14+26+18+20'], '10_87'], 
[['13a_138', '4+-8+12+2+16+18+6+22+26+24+14+20+10'], '10_87'], 
[['13a_144', '4+-8+12+2+18+6+20+22+10+26+24+16+14'], '10_42'], 
[['13n_147', '-4+8+10+-16+2+20+24+-6+22+14+26+18+12'], '10_129'], 
[['13a_155', '4+-8+12+2+18+6+24+20+10+16+26+14+22'], '10_35'], 
[['13n_157', '-4+8+10+-16+2+22+20+-6+24+14+12+26+18'], '10_140'], 
[['13n_160', '4+8+10+-16+2+-22+-24+20+-6+-14+-18+-26+-12'], '10_137'], 
[['13a_166', '4+-8+12+2+18+20+6+10+24+14+26+16+22'], '10_87'], 
[['13n_171', '-4+8+10+-16+2+24+18+-6+22+12+26+14+20'], '10_129'], 
[['13n_174', '4+8+10+-16+2+24+-18+-20+-6+-22+-14+-26+-12'], '10_137'], 
[['13a_190', '4+8+12+2+22+6+-16+20+24+14+10+26+18'], '8_20'], 
[['13a_194', '4+-8+12+2+22+6+18+20+24+26+16+10+14'], '10_87'], 
[['13a_197', '4+-8+12+2+22+6+18+24+26+14+16+10+20'], '10_87'], 
[['13a_205', '4+8+12+2+24+-20+6+22+10+26+14+16+18'], '11n_39'], 
[['13a_208', '4+8+-12+14+2+18+26+22+20+10+24+16+6'], '8_20'], 
[['13n_217', '-4+8+10+18+2+-22+-26+-24+6+-14+-12+-16+-20'], '9_41'], 
[['13a_220', '4+8+12+18+2+20+-22+24+26+10+6+14+16'], '11a_28'], 
[['13n_221', '-4+8+12+2+14+-18+6+-20+-24+-10+-26+-16+-22'], '8_8'], 
[['13a_224', '4+8+12+20+2+18+-22+24+6+10+16+26+14'], '10_137'], 
[['13n_227', '4+-8+-12+2+-14+-18+-6+22+-10+24+16+26+20'], '10_153'], 
[['13n_233', '-4+8+12+2+-14+-18+6+-22+-10+24+-16+26+20'], '11n_4'], 
[['13n_240', '-4+8+-12+2+-14+-18+-6+-22+-10+-24+-26+-16+-20'], '12a_211'], 
[['13a_242', '4+8+14+2+16+18+24+6+22+12+-26+10+20'], '11a_35'], 
[['13n_248', '4+8+-12+2+14+18+-6+-22+10+26+24+16+20'], '8_20'], 
[['13n_252', '4+-8+-12+2+14+18+-6+24+20+10+26+16+22'], '6_1'], 
[['13a_252', '4+8+14+2+16+20+6+26+24+22+12+18+-10'], '8_20'], 
[['13n_254', '4+-8+-12+2+-14+-20+-6+-22+-24+-10+-26+-16+-18'], '10_48'], 
[['13a_258', '4+-8+14+2+16+20+22+6+26+24+12+10+18'], '10_22'], 
[['13a_260', '4+-8+14+2+16+20+26+6+22+24+12+18+10'], '10_48'], 
[['13a_270', '4+8+14+2+16+24+20+6+-22+10+26+18+12'], '11a_35'], 
[['13n_273', '4+-8+12+2+14+-20+6+-22+-24+-26+-10+-18+-16'], '10_129'], 
[['13a_274', '4+8+14+2+18+16+6+-24+22+26+10+12+20'], '10_153'], 
[['13n_275', '4+8+-12+2+14+20+-6+24+22+10+18+-26+16'], '8_20'], 
[['13n_281', '4+-8+-12+2+14+20+-6+26+24+22+10+18+16'], '6_1'], 
[['13a_281', '4+8+14+2+18+20+6+22+-26+24+16+12+10'], '10_153'], 
[['13n_286', '4+-8+-12+2+-14+-24+-6+18+22+26+16+-10+20'], '10_153'], 
[['13n_293', '-4+8+12+2+-14+-24+6+18+22+-26+16+-10+-20'], '11n_4'], 
[['13n_299', '-4+8+-12+2+-14+-24+-6+-20+-22+-26+-16+-10+-18'], '12a_211'], 
[['13a_300', '4+-8+14+2+18+22+16+6+26+12+24+10+20'], '10_42'], 
[['13a_312', '4+8+14+2+18+24+-20+6+22+26+16+12+10'], '11n_67'], 
[['13a_313', '4+8+14+2+18+26+22+6+-24+10+12+16+20'], '11a_35'], 
[['13n_314', '4+8+-12+2+-16+-6+18+22+10+26+24+14+20'], '6_1'], 
[['13a_317', '4+8+14+2+20+16+24+6+22+-26+10+12+18'], '11a_35'], 
[['13n_318', '4+8+-12+2+16+-6+-20+-10+-24+-14+-26+-18+-22'], '6_1'], 
[['13n_322', '4+-8+12+2+16+6+-20+10+-24+-14+-26+-18+-22'], '10_137'], 
[['13a_325', '4+8+14+2+-20+22+6+12+10+24+16+26+18'], '8_20'], 
[['13n_326', '4+-8+-12+2+-16+-6+-20+-22+-10+-24+-26+-18+-14'], '10_87'], 
[['13a_326', '4+-8+14+2+20+22+6+24+26+12+10+18+16'], '10_22'], 
[['13a_328', '4+-8+14+2+20+22+16+6+12+24+26+18+10'], '10_87'], 
[['13n_330', '4+8+12+2+-16+6+-20+-22+-10+-24+-26+-18+14'], '8_20'], 
[['13a_335', '4+8+14+2+20+22+18+6+24+-26+10+16+12'], '11n_21'], 
[['13n_336', '4+-8+-12+2+-16+-6+-22+-10+-26+-24+-14+-20+-18'], '10_35'], 
[['13n_340', '4+8+-12+2+-16+-6+22+-18+-10+-26+-24+-14+-20'], '8_20'], 
[['13n_343', '4+8+-12+2+16+-6+22+-20+10+-24+-26+-18+-14'], '11n_21'], 
[['13n_344', '4+8+-12+2+16+-6+22+20+10+-24+26+18+14'], '11n_21'], 
[['13a_344', '4+8+14+2+-20+24+18+6+22+26+16+10+12'], '11n_73'], 
[['13n_346', '-4+8+12+2+-16+6+22+20+-10+24+26+18+14'], '11n_39'], 
[['13n_348', '4+-8+-12+2+-16+-6+-22+-24+-10+-14+-26+-18+-20'], '10_87'], 
[['13n_352', '4+8+12+2+-16+6+-22+-24+-10+14+-26+-18+-20'], '8_20'], 
[['13a_352', '4+-8+14+2+22+16+6+12+26+24+10+20+18'], '10_35'], 
[['13a_353', '-4+8+14+2+22+16+6+18+12+24+10+26+20'], '10_153'], 
[['13n_357', '4+8+-12+2+16+-6+24+22+10+14+-26+18+20'], '11n_21'], 
[['13a_359', '-4+8+14+2+22+16+18+6+12+24+26+10+20'], '10_153'], 
[['13n_361', '4+-8+-12+2+-16+-18+-6+-22+-26+-24+-14+-20+-10'], '10_87'], 
[['13a_371', '-4+8+14+2+22+18+16+6+12+26+24+10+20'], '8_8'], 
[['13a_373', '4+8+14+2+22+18+20+6+10+24+-26+16+12'], '11n_21'], 
[['13a_377', '4+8+14+2+-22+18+24+6+12+10+26+16+20'], '11n_67'], 
[['13n_379', '4+-8+12+2+-18+6+20+22+-10+26+24+14+16'], '9_27'], 
[['13a_380', '4+-8+14+2+22+20+6+26+24+12+10+18+16'], '10_3'], 
[['13n_381', '4+-8+-12+2+-18+-6+-20+-22+-10+-26+-24+-16+-14'], '10_42'], 
[['13n_385', '4+-8+12+2+18+6+-20+-22+10+-26+-24+-16+-14'], '9_27'], 
[['13a_388', '4+8+14+2+-22+24+6+26+10+12+16+18+20'], '8_20'], 
[['13n_389', '-4+8+-12+2+-18+-6+-20+-22+-24+-10+-26+-16+-14'], '12a_173'], 
[['13a_389', '4+-8+14+2+22+24+16+6+12+10+26+18+20'], '10_87'], 
[['13a_392', '4+8+14+2+22+24+20+6+10+26+-16+18+12'], '11n_21'], 
[['13n_395', '4+8+-12+2+18+-6+-20+22+26+10+24+16+14'], '11n_21'], 
[['13n_399', '4+8+-12+2+-18+-6+20+24+22+10+26+16+14'], '6_1'], 
[['13n_406', '-4+8+12+2+-18+6+22+20+24+-10+14+26+16'], '11n_67'], 
[['13a_409', '4+8+14+2+24+20+22+6+10+26+12+-16+18'], '11n_21'], 
[['13n_411', '4+-8+-12+2+18+-6+22+24+10+26+16+14+20'], '8_9'], 
[['13a_413', '-4+8+14+2+24+26+20+6+22+12+16+18+10'], '10_153'], 
[['13n_418', '-4+8+12+2+-18+6+22+26+24+-10+14+20+16'], '11n_67'], 
[['13n_420', '4+-8+-12+2+-18+-6+-24+-20+-10+-16+-26+-14+-22'], '10_35'], 
[['13n_422', '-4+8+-12+2+-18+-6+-24+20+-10+22+16+-26+-14'], '12n_62'], 
[['13n_423', '-4+8+-12+2+-18+-6+24+-20+-10+-22+-16+26+14'], '12n_66'], 
[['13a_428', '4+8+14+10+2+-20+6+26+24+22+12+18+16'], '6_1'], 
[['13n_434', '-4+8+12+2+18+6+-24+20+10+22+16+-26+-14'], '11n_73'], 
[['13n_439', '4+-8+-12+2+18+-6+24+20+22+10+16+26+14'], '8_20'], 
[['13n_443', '-4+8+-12+2+-18+-6+-24+-22+-10+-26+-16+-14+-20'], '12a_183'], 
[['13n_446', '4+8+-12+2+-18+-6+-24+-22+-20+-10+-16+26+-14'], '8_20'], 
[['13n_448', '4+-8+-12+2+18+-6+24+26+22+10+16+20+14'], '8_20'], 
[['13n_450', '4+-8+12+2+18+14+6+-22+10+-24+-26+-16+-20'], '10_153'], 
[['13n_452', '4+8+-12+2+-18+16+-6+22+26+24+14+20+10'], '10_153'], 
[['13n_453', '4+8+12+2+-18+-16+6+22+-26+-24+-14+-20+-10'], '8_20'], 
[['13n_454', '4+-8+-12+2+-18+-20+-6+-10+-24+-14+-26+-16+-22'], '10_87'], 
[['13a_456', '4+8+16+2+-18+20+22+6+26+24+14+12+10'], '10_129'], 
[['13a_464', '4+8+16+2+18+-20+22+26+6+24+12+14+10'], '11a_35'], 
[['13a_467', '4+-8+16+2+18+20+24+6+14+22+10+26+12'], '10_75'], 
[['13n_470', '4+8+-12+2+-20+16+-6+-22+-24+-26+-14+-10+-18'], '8_20'], 
[['13n_474', '4+-8+-12+2+20+16+-6+22+26+24+14+10+18'], '10_140'], 
[['13n_477', '4+8+-12+2+20+-18+-6+10+24+14+26+16+22'], '10_153'], 
[['13n_478', '4+8+12+2+-20+-18+6+-10+24+-14+-26+-16+-22'], '8_20'], 
[['13a_478', '4+-8+16+2+18+22+24+20+6+26+14+12+10'], '10_22'], 
[['13n_481', '4+8+12+2+-20+-18+6+22+-24+-26+-14+-16+-10'], '11n_39'], 
[['13n_483', '4+-8+-12+2+20+18+-6+22+24+26+16+14+10'], '10_129'], 
[['13a_487', '4+8+16+2+18+-24+26+22+6+12+14+10+20'], '11a_35'], 
[['13a_488', '4+8+16+2+-20+18+22+6+12+26+24+14+10'], '10_129'], 
[['13a_495', '4+-8+16+2+20+22+18+6+14+26+24+12+10'], '10_42'], 
[['13a_500', '-4+8+16+2+20+22+24+18+6+14+26+12+10'], '8_9'], 
[['13n_510', '4+-8+-12+2+-22+-6+-18+-20+-24+-26+-16+-10+-14'], '10_87'], 
[['13a_511', '4+8+16+2+20+26+18+6+24+22+10+-14+12'], '10_129'], 
[['13n_514', '4+8+12+2+-22+6+-18+-20+-24+-26+-16+-10+14'], '8_20'], 
[['13a_518', '4+8+16+2+22+18+24+6+26+12+14+10+-20'], '8_20'], 
[['13a_519', '4+8+16+2+-22+18+24+20+6+12+26+10+14'], '11a_35'], 
[['13n_520', '4+8+-12+2+22+-6+18+-20+26+24+16+10+14'], '11n_21'], 
[['13n_522', '-4+8+12+2+-22+6+18+20+26+24+16+-10+14'], '11n_39'], 
[['13n_524', '4+-8+-12+2+-22+-6+-18+-24+-26+-14+-16+-10+-20'], '10_87'], 
[['13n_526', '4+8+12+2+-22+6+-18+-24+-26+-14+-16+-10+20'], '8_20'], 
[['13a_528', '4+-8+16+2+22+24+18+20+6+14+26+10+12'], '10_48'], 
[['13n_530', '4+8+-12+2+22+-6+-18+26+24+14+16+10+20'], '11n_21'], 
[['13a_530', '4+8+16+2+22+24+20+6+26+10+14+-18+12'], '8_20'], 
[['13n_541', '4+-8+-12+2+22+20+-6+10+24+26+14+18+16'], '10_129'], 
[['13n_543', '4+8+-12+2+24+-6+-16+-20+-26+-22+-14+-10+-18'], '6_1'], 
[['13n_547', '4+-8+12+2+24+6+-16+-20+-26+-22+-14+10+-18'], '10_137'], 
[['13a_547', '4+-8+16+2+24+20+18+6+14+12+26+10+22'], '10_35'], 
[['13n_548', '4+-8+12+2+24+14+6+-20+-22+-26+-16+10+-18'], '10_153'], 
[['13a_550', '4+8+16+2+24+20+26+-22+6+10+14+18+12'], '11a_35'], 
[['13n_552', '4+8+-12+2+24+-20+-6+-22+-10+-26+-14+-16+-18'], '8_20'], 
[['13a_552', '4+-8+16+2+24+22+20+6+26+14+12+10+18'], '10_3'], 
[['13a_553', '-4+8+16+2+24+22+20+18+6+14+12+26+10'], '8_8'], 
[['13n_556', '4+-8+-12+2+24+20+-6+22+10+26+16+14+18'], '10_140'], 
[['13a_557', '4+-8+16+2+24+26+20+22+6+12+14+18+10'], '10_48'], 
[['13n_560', '-4+8+-12+-16+2+-18+-24+-20+-10+-6+-26+-14+-22'], '12a_456'], 
[['13n_561', '4+8+-12+-16+2+-18+24+-22+-20+-10+-6+-26+-14'], '10_137'], 
[['13n_563', '-4+8+-12+-16+2+-20+-26+-24+-22+-10+-18+-6+-14'], '12a_606'], 
[['13n_565', '4+8+12+18+2+16+-22+6+10+-24+-14+26+20'], '10_137'], 
[['13a_565', '4+8+16+10+2+-18+22+6+26+14+24+12+20'], '10_137'], 
[['13n_567', '4+8+-12+-18+2+-16+-22+-6+-10+24+-26+-14+-20'], '11n_50'], 
[['13n_574', '4+8+-12+-20+2+-18+22+-24+-6+-10+-26+-14+-16'], '11n_50'], 
[['13n_580', '4+8+12+24+2+-18+26+6+-22+-10+16+20+14'], '10_137'], 
[['13n_582', '4+8+-14+2+-16+18+-6+-26+-22+-24+-10+-12+-20'], '8_20'], 
[['13n_585', '4+-8+-14+2+-16+18+-6+-26+22+-24+-10+12+-20'], '10_129'], 
[['13n_591', '4+8+14+2+-16+18+6+-26+-22+-24+-10+-12+-20'], '8_20'], 
[['13a_592', '4+8+16+10+2+22+20+6+26+14+-24+12+18'], '6_1'], 
[['13n_595', '4+-8+14+2+16+-18+6+26+-22+24+10+-12+20'], '10_129'], 
[['13n_607', '4+8+-14+2+16+-18+20+-6+-22+24+-26+-10+12'], '10_153'], 
[['13n_608', '4+8+-14+2+16+18+-20+-6+-22+24+-26+10+-12'], '10_153'], 
[['13n_609', '4+8+-14+2+16+-18+20+-6+22+24+26+10+12'], '8_20'], 
[['13a_610', '4+8+16+-14+2+18+22+26+10+24+12+20+6'], '8_8'], 
[['13n_620', '4+8+14+2+16+-18+-22+6+-10+-24+-12+-26+-20'], '11n_21'], 
[['13n_626', '4+-8+14+2+-16+-18+-22+6+-10+-26+-24+-12+-20'], '6_1'], 
[['13n_628', '-4+8+-14+2+-16+-18+-22+-6+-24+-12+26+-10+20'], '12n_380'], 
[['13n_630', '-4+8+-14+2+16+-18+-22+-6+-24+-12+-26+-10+-20'], '11n_21'], 
[['13n_635', '-4+8+14+2+-16+18+22+6+24+12+26+10+20'], '11n_37'], 
[['13n_638', '4+8+-14+2+16+-18+-22+-6+-26+-24+-12+-20+-10'], '11a_36'], 
[['13a_642', '4+8+18+10+2+20+22+24+6+16+26+14+-12'], '6_1'], 
[['13n_644', '4+8+-14+2+-16+-18+24+-6+-22+-12+-26+-10+-20'], '10_153'], 
[['13a_654', '4+8+18+10+2+22+20+24+6+14+-26+16+12'], '10_137'], 
[['13n_658', '4+8+-14+2+-16+20+-6+-26+-24+-22+-12+-18+-10'], '8_20'], 
[['13a_659', '4+8+18+10+2+-22+24+20+6+16+26+14+12'], '6_1'], 
[['13n_660', '4+8+14+2+-16+20+6+-26+-24+-22+-12+-18+-10'], '8_20'], 
[['13n_662', '4+8+-14+2+16+20+22+-6+10+24+26+18+-12'], '8_20'], 
[['13a_662', '4+8+18+10+2+22+26+-20+6+24+12+16+14'], '6_1'], 
[['13n_666', '4+8+14+2+-16+20+-22+6+-24+-10+-12+-26+-18'], '11n_21'], 
[['13n_667', '-4+8+14+2+16+-20+-22+6+-24+-10+-12+-26+-18'], '8_9'], 
[['13n_671', '4+8+-14+2+16+20+22+-6+-24+12+10+26+18'], '10_129'], 
[['13n_674', '4+-8+14+2+16+-20+-22+6+24+-12+-10+26+18'], '10_140'], 
[['13a_676', '4+8+18+-14+2+20+22+26+24+10+12+6+16'], '9_27'], 
[['13a_680', '4+8+18+16+2+20+22+-24+26+14+12+10+6'], '12n_24'], 
[['13n_683', '4+-8+-14+2+-16+-20+-22+-6+-26+-24+-12+-10+-18'], '10_22'], 
[['13a_687', '4+8+20+-12+2+18+24+22+6+10+16+26+14'], '9_27'], 
[['13n_689', '4+-8+-14+2+-16+-20+-26+-6+-22+-24+-12+-18+-10'], '10_48'], 
[['13a_691', '4+-10+12+14+2+26+18+22+6+8+24+16+20'], '10_87'], 
[['13n_696', '4+8+14+2+16+-22+-20+6+-10+-24+-26+-18+-12'], '11n_39'], 
[['13n_700', '4+-8+14+2+16+-22+-20+6+-24+-26+-12+-10+-18'], '10_140'], 
[['13a_702', '-4+10+12+14+18+2+6+22+8+26+24+16+20'], '8_8'], 
[['13n_702', '4+-8+-14+2+16+22+20+-6+26+24+12+10+18'], '6_1'], 
[['13n_704', '4+8+-14+2+-16+24+-6+-26+-22+-10+-12+-18+-20'], '8_20'], 
[['13n_706', '4+8+-14+2+-16+-24+-20+-6+-22+10+-26+-18+-12'], '10_153'], 
[['13n_713', '4+8+14+2+-16+24+-20+6+-22+-12+-26+-10+-18'], '11n_21'], 
[['13a_714', '4+10+-12+14+20+2+22+8+24+26+6+16+18'], '12n_106'], 
[['13a_726', '-4+10+12+14+26+2+18+22+8+6+24+16+20'], '8_8'], 
[['13n_736', '4+8+-14+2+18+16+22+-6+10+-24+12+26+20'], '10_129'], 
[['13a_738', '4+10+-12+16+2+8+22+20+6+24+26+18+14'], '11n_39'], 
[['13n_738', '-4+8+14+2+-18+-16+22+6+-10+24+12+26+20'], '11n_67'], 
[['13a_740', '4+10+12+16+2+8+-24+22+6+14+26+18+20'], '8_8'], 
[['13a_741', '4+10+12+16+2+26+6+22+8+-24+14+18+20'], '11a_35'], 
[['13n_741', '4+8+14+2+-18+-16+-22+6+-10+24+-26+-12+-20'], '11n_67'], 
[['13n_746', '-4+8+14+2+-18+-16+-22+6+-10+-26+-24+-12+-20'], '11a_103'], 
[['13n_750', '4+-8+-14+2+18+16+24+-6+20+10+26+12+22'], '8_8'], 
[['13a_758', '-4+10+12+16+18+2+24+6+20+8+26+14+22'], '6_1'], 
[['13a_762', '4+10+12+16+-18+2+26+24+22+14+6+8+20'], '12n_4'], 
[['13n_762', '-4+8+14+2+-18+-20+6+22+24+-12+-10+26+16'], '11n_83'], 
[['13a_763', '-4+10+12+16+20+2+6+22+24+26+14+8+18'], '8_9'], 
[['13n_764', '4+8+-14+2+-18+-20+-6+-22+-26+-24+-16+12+-10'], '11n_39'], 
[['13a_765', '4+10+12+16+20+2+-18+24+6+26+8+14+22'], '11n_83'], 
[['13a_776', '4+10+-12+16+20+2+26+6+24+22+8+18+14'], '6_1'], 
[['13n_777', '4+-8+14+2+-18+-20+6+24+-12+-22+-10+26+16'], '9_27'], 
[['13a_779', '4+10+12+-16+22+2+6+20+24+8+14+26+18'], '6_1'], 
[['13n_780', '-4+8+-14+2+-18+-20+-6+-24+-22+-12+-10+-26+-16'], '12a_279'], 
[['13a_782', '4+10+12+16+22+2+-18+24+6+26+8+20+14'], '10_42'], 
[['13n_785', '4+-8+-14+2+18+20+-6+24+26+22+12+10+16'], '8_8'], 
[['13a_802', '4+10+12+16+-24+2+26+20+22+8+6+18+14'], '12n_4'], 
[['13a_810', '4+10+12+18+2+8+20+24+22+6+-26+16+14'], '8_8'], 
[['13n_810', '4+8+14+2+18+-22+6+20+-10+26+-24+-12+-16'], '8_20'], 
[['13a_811', '4+10+-12+18+2+8+22+20+24+6+14+26+16'], '11n_67'], 
[['13n_813', '4+8+-14+2+18+22+-6+-24+10+26+16+12+20'], '11n_97'], 
[['13n_814', '-4+8+14+2+-18+-22+6+-24+-10+-26+-16+-12+-20'], '11a_115'], 
[['13a_817', '4+-10+12+18+2+26+6+22+24+8+14+16+20'], '10_48'], 
[['13n_822', '4+8+-14+2+18+-22+-20+-6+-24+-26+-12+-16+-10'], '10_129'], 
[['13a_831', '4+10+12+18+16+2+-20+24+8+6+26+14+22'], '11n_83'], 
[['13a_832', '4+10+-12+18+16+2+22+24+20+8+6+26+14'], '10_42'], 
[['13n_834', '4+8+-14+2+-18+24+-6+-20+-22+-12+-26+-10+-16'], '11n_4'], 
[['13n_842', '4+-8+14+2+18+24+6+20+-22+12+-26+10+-16'], '10_140'], 
[['13n_845', '4+8+14+2+-18+24+6+-20+-26+-12+-16+-10+-22'], '10_153'], 
[['13n_846', '4+8+-14+2+-18+-24+-6+-22+-12+-26+-16+20+-10'], '11n_97'], 
[['13a_851', '4+10+-12+18+22+2+24+26+20+8+6+16+14'], '8_8'], 
[['13n_855', '4+8+-14+2+18+24+-6+22+-26+10+16+12+20'], '11n_97'], 
[['13n_856', '-4+8+14+2+-18+-24+6+-22+-26+-10+-16+-12+-20'], '11a_115'], 
[['13n_864', '-4+8+-14+2+-18+-24+-20+-6+-22+-26+-16+-12+-10'], '12a_606'], 
[['13n_867', '4+-8+14+2+-18+-24+20+6+22+-26+16+-12+-10'], '10_129'], 
[['13a_870', '4+10+12+20+14+2+26+8+-22+24+6+18+16'], '11a_96'], 
[['13n_873', '-4+8+14+2+18+-26+-24+6+22+10+16+20+-12'], '11n_67'], 
[['13a_874', '4+10+12+20+16+2+-22+26+8+24+6+14+18'], '11a_96'], 
[['13a_875', '-4+10+12+20+16+2+24+26+8+22+6+18+14'], '6_1'], 
[['13n_876', '4+8+14+2+-20+-16+-22+6+24+-10+-26+-12+-18'], '11n_67'], 
[['13a_878', '-4+10+12+20+18+2+22+24+26+8+6+16+14'], '6_1'], 
[['13a_892', '-4+10+12+22+18+2+20+24+8+26+6+16+14'], '6_1'], 
[['13a_897', '-4+10+12+22+20+2+24+6+8+26+16+14+18'], '8_20'], 
[['13a_898', '4+10+12+22+-24+2+18+8+6+26+14+16+20'], '12n_4'], 
[['13a_903', '4+-10+14+12+2+20+18+24+6+8+26+16+22'], '10_42'], 
[['13n_908', '4+8+-14+2+20+18+22+-6+24+-26+16+12+10'], '10_153'], 
[['13n_909', '4+8+14+2+-20+-18+22+6+-24+-26+-16+-12+-10'], '11n_39'], 
[['13a_911', '4+10+14+12+20+2+6+-22+24+26+8+18+16'], '11a_103'], 
[['13n_911', '4+-8+-14+2+-20+-22+-6+-24+-26+-12+-10+-18+-16'], '10_22'], 
[['13a_912', '4+10+14+12+20+2+6+-24+26+22+8+18+16'], '11a_103'], 
[['13n_913', '-4+8+-14+2+-20+-22+-18+-6+-24+-26+-10+-16+-12'], '12a_646'], 
[['13a_925', '4+10+14+16+2+20+18+22+24+-26+8+6+12'], '8_20'], 
[['13n_926', '-4+8+-14+2+-20+-24+-6+-26+-22+-12+-16+-10+-18'], '12a_456'], 
[['13a_927', '4+10+14+16+2+20+-22+8+6+24+26+18+12'], '11n_83'], 
[['13a_934', '-4+10+14+16+2+22+18+6+8+24+26+12+20'], '8_20'], 
[['13n_934', '4+8+-14+2+-20+-24+18+-6+-22+-26+-16+-10+-12'], '10_129'], 
[['13a_941', '4+10+14+16+2+-22+24+8+6+12+26+18+20'], '11n_83'], 
[['13a_944', '4+-10+14+16+2+24+20+18+8+6+26+12+22'], '10_42'], 
[['13n_944', '4+8+-14+2+20+24+22+-6+12+10+26+-16+18'], '10_153'], 
[['13n_946', '-4+8+-14+2+-20+-24+-22+-6+-12+-26+-16+-18+-10'], '12a_631'], 
[['13n_951', '4+8+14+2+-20+-26+-22+6+24+-10+-16+-12+-18'], '11n_67'], 
[['13a_952', '4+10+14+-16+2+26+24+20+22+6+8+18+12'], '8_8'], 
[['13n_954', '4+8+14+2+-20+-26+-24+6+22+-10+-16+-18+-12'], '11n_67'], 
[['13n_957', '-4+8+-14+2+-22+-16+-6+-18+-12+-24+-10+-26+-20'], '12a_54'], 
[['13a_959', '4+10+-14+16+20+2+22+6+24+26+12+8+18'], '11a_28'], 
[['13n_964', '4+-8+-14+2+22+-16+-6+-18+-12+24+26+10+20'], '10_153'], 
[['13a_965', '4+10+14+16+22+2+20+6+24+-8+12+26+18'], '11n_4'], 
[['13a_968', '4+10+14+16+24+2+22+6+26+-8+12+20+18'], '6_1'], 
[['13a_969', '4+10+-14+16+24+2+22+18+6+26+8+12+20'], '12n_360'], 
[['13n_969', '4+8+-14+2+-22+-16+-6+-20+-10+-24+-12+26+-18'], '11n_97'], 
[['13n_976', '4+-8+14+2+22+-16+6+-20+24+-12+26+18+10'], '10_140'], 
[['13n_978', '4+-8+-14+2+22+-16+-18+-6+-12+24+10+26+20'], '10_153'], 
[['13n_980', '-4+8+-14+2+-22+-16+-18+-6+-12+-24+-26+-10+-20'], '12a_667'], 
[['13a_985', '4+10+14+18+2+-22+8+26+24+6+16+12+20'], '11a_36'], 
[['13n_991', '4+8+-14+2+-22+18+-6+-20+-10+-24+-26+-12+-16'], '11n_4'], 
[['13a_993', '-4+10+14+18+2+24+22+8+20+6+16+26+12'], '6_1'], 
[['13a_995', '4+-10+14+18+2+24+26+20+22+8+16+6+12'], '10_48'], 
[['13n_998', '4+8+-14+2+22+18+-6+-24+10+16+26+12+20'], '11n_73'], 
[['13a_999', '4+10+14+18+2+26+-22+6+24+8+12+16+20'], '11a_35'], 
[['13n_999', '4+8+14+2+-22+18+6+-24+-10+-16+-26+-12+-20'], '10_153'], 
[['13a_1000', '4+10+14+18+2+26+-22+8+24+6+12+20+16'], '10_42'], 
[['13n_1000', '-4+8+-14+2+-22+-18+-6+-26+-10+-24+-12+-16+-20'], '12a_456'], 
[['13n_1002', '-4+8+-14+2+-22+-18+-6+-26+-12+-24+-10+-20+-16'], '12a_477'], 
[['13a_1004', '-4+10+14+18+2+26+24+22+20+8+16+6+12'], '8_8'], 
[['13n_1005', '4+8+-14+2+-22+-18+-20+-6+-10+24+-26+-16+-12'], '8_20'], 
[['13n_1010', '4+8+14+2+-22+18+-20+6+-24+-12+-26+-16+-10'], '11n_39'], 
[['13n_1012', '4+8+-14+2+22+18+20+-6+24+26+16+10+-12'], '8_20'], 
[['13n_1017', '-4+8+-14+2+-22+-18+-24+-6+-12+-10+-26+-16+-20'], '12a_606'], 
[['13n_1021', '4+-8+-14+2+-22+-20+-6+-26+-24+-12+-10+-18+-16'], '10_3'], 
[['13a_1023', '4+10+14+20+2+16+6+26+24+22+8+18+-12'], '8_8'], 
[['13n_1025', '4+-8+-14+2+22+20+18+-6+24+12+26+16+10'], '10_129'], 
[['13a_1027', '4+10+14+20+2+-18+8+24+22+12+6+26+16'], '11a_36'], 
[['13n_1028', '-4+8+14+2+22+-20+-18+6+24+-12+26+16+10'], '11n_116'], 
[['13a_1029', '4+-10+14+20+2+22+6+24+26+12+8+18+16'], '10_22'], 
[['13n_1036', '4+8+-14+2+-22+-20+24+-6+-12+-26+-10+-16+-18'], '10_129'], 
[['13n_1040', '4+8+-14+2+-22+24+-6+20+10+12+26+18+16'], '11n_39'], 
[['13n_1042', '4+8+-14+2+-22+24+-6+-26+-10+-12+-16+-18+-20'], '8_20'], 
[['13n_1044', '4+8+-14+2+22+24+20+-6+-10+12+26+16+18'], '8_20'], 
[['13n_1046', '4+8+-14+2+-22+-24+-20+-6+-10+-26+-16+18+-12'], '8_20'], 
[['13n_1051', '4+8+14+2+-22+-24+-20+6+-12+26+-16+-10+-18'], '11n_73'], 
[['13a_1056', '4+10+14+20+18+2+22+6+-24+26+16+12+8'], '12n_24'], 
[['13n_1062', '-4+8+14+2+-24+-16+-20+6+-22+-12+-18+-26+-10'], '11a_36'], 
[['13a_1065', '4+-10+14+22+2+16+18+8+26+24+6+20+12'], '10_87'], 
[['13a_1067', '4+10+14+22+2+16+20+8+26+24+6+-12+18'], '9_27'], 
[['13n_1070', '-4+8+14+2+-24+-16+20+6+-22+26+12+-10+18'], '11n_116'], 
[['13a_1072', '4+10+14+22+2+18+-8+24+12+26+16+6+20'], '11n_97'], 
[['13n_1073', '4+-8+-14+2+-24+18+-6+20+22+12+16+-26+-10'], '10_153'], 
[['13a_1075', '4+-10+14+22+2+18+16+6+26+24+8+20+12'], '10_42'], 
[['13n_1084', '4+8+14+2+-24+-18+6+22+20+12+16+-26+-10'], '8_20'], 
[['13n_1085', '4+8+-14+2+24+-18+-22+-6+-10+-12+-26+-16+-20'], '10_129'], 
[['13a_1087', '4+10+14+22+2+20+24+6+12+-26+8+16+18'], '11a_115'], 
[['13a_1088', '4+10+14+22+2+20+24+8+-12+26+16+6+18'], '10_42'], 
[['13n_1094', '-4+8+-14+2+-24+-20+-22+-6+-10+-26+-12+-16+-18'], '12a_646'], 
[['13a_1100', '-4+10+14+22+2+26+20+6+24+12+16+8+18'], '8_20'], 
[['13n_1101', '4+-8+-14+2+24+22+20+-6+12+26+16+10+18'], '10_129'], 
[['13n_1103', '-4+8+-14+2+-24+-26+-20+-6+-22+-12+-16+-18+-10'], '12a_667'], 
[['13a_1124', '4+-10+14+24+2+20+8+26+22+12+18+16+6'], '10_35'], 
[['13a_1128', '4+10+14+24+2+20+26+-22+6+12+8+16+18'], '11a_115'], 
[['13a_1131', '4+10+14+24+2+26+20+22+8+12+6+16+-18'], '10_87'], 
[['13n_1131', '-4+8+-14+-18+2+-20+-22+-24+-26+-10+-12+-6+-16'], '12a_1011'], 
[['13n_1134', '4+8+-14+18+2+-20+-22+-26+-24+-12+-10+-6+-16'], '12n_48'], 
[['13a_1155', '4+10+16+12+2+8+20+22+6+24+26+18+-14'], '8_8'], 
[['13n_1157', '4+-8+16+2+-18+-20+-22+-24+6+-12+-10+-26+-14'], '6_1'], 
[['13a_1159', '4+-10+16+12+2+8+22+18+6+26+24+14+20'], '8_8'], 
[['13a_1161', '4+10+16+12+2+8+22+24+6+-14+26+18+20'], '8_8'], 
[['13n_1161', '-4+8+-16+2+-18+-20+-22+-24+-6+-26+-14+-12+-10'], '12a_715'], 
[['13n_1166', '4+8+-16+2+18+-20+-22+-26+-6+-24+-12+-14+-10'], '10_48'], 
[['13a_1167', '4+10+16+12+20+2+-22+6+26+24+8+14+18'], '11a_103'], 
[['13a_1170', '4+10+16+12+20+2+-24+6+26+22+8+18+14'], '11a_103'], 
[['13n_1171', '4+-8+16+2+-18+-20+-24+-22+6+-10+-26+-14+-12'], '6_1'], 
[['13a_1172', '4+10+16+-12+22+2+18+6+14+24+26+8+20'], '11n_97'], 
[['13n_1173', '4+8+-16+2+18+20+-24+22+-6+12+10+26+14'], '10_129'], 
[['13n_1183', '4+8+-16+2+-18+-22+-20+-6+-26+-14+24+-12+-10'], '8_20'], 
[['13a_1185', '4+10+16+14+2+-22+8+18+6+26+24+12+20'], '8_8'], 
[['13n_1185', '4+8+16+2+-18+22+-20+6+-26+-14+-24+-12+-10'], '10_129'], 
[['13n_1188', '4+-8+-16+2+-18+-22+-24+-20+-6+-26+-14+-12+-10'], '10_22'], 
[['13n_1197', '4+8+-16+2+-18+24+20+-6+26+22+14+10+12'], '11n_73'], 
[['13a_1209', '4+10+16+18+2+20+-22+24+8+6+26+14+12'], '11a_87'], 
[['13n_1210', '4+8+-16+2+-18+-24+26+-22+-6+-12+-14+-10+-20'], '8_20'], 
[['13a_1212', '4+10+-16+18+2+20+24+8+6+14+26+12+22'], '11a_36'], 
[['13a_1217', '4+-10+16+18+2+22+24+8+6+26+14+12+20'], '10_22'], 
[['13a_1223', '-4+10+16+18+2+22+24+20+8+6+26+14+12'], '6_1'], 
[['13a_1228', '4+-10+16+18+2+24+8+20+22+14+6+26+12'], '10_87'], 
[['13n_1232', '-4+8+16+2+-20+-18+24+22+6+-10+26+14+12'], '11n_139'], 
[['13n_1236', '4+8+16+2+20+-22+-18+-24+6+-12+-10+-26+-14'], '11n_67'], 
[['13n_1244', '4+-8+-16+2+20+24+18+22+-6+12+26+14+10'], '10_137'], 
[['13a_1251', '4+10+16+18+14+2+-22+26+24+8+12+20+6'], '10_42'], 
[['13n_1258', '4+8+-16+2+-20+26+22+-6+-24+-14+-10+-18+12'], '11n_97'], 
[['13a_1263', '4+10+16+20+2+18+24+8+26+-14+6+12+22'], '10_87'], 
[['13a_1266', '4+10+16+20+2+22+-24+6+26+12+8+18+14'], '11a_115'], 
[['13a_1277', '4+10+-16+20+2+24+26+8+22+6+18+14+12'], '8_20'], 
[['13n_1277', '4+8+-16+2+-22+18+-24+-20+-6+-12+-26+-10+-14'], '10_48'], 
[['13a_1278', '4+10+16+20+2+26+-18+6+24+22+8+14+12'], '9_27'], 
[['13n_1282', '4+8+-16+2+-22+24+-18+-6+-20+-14+26+10+12'], '11n_73'], 
[['13n_1289', '4+-8+16+2+-22+-24+18+6+20+14+-26+-12+-10'], '10_129'], 
[['13n_1290', '4+-8+-16+2+-22+-24+-18+-20+-6+-14+-26+-10+-12'], '10_48'], 
[['13a_1292', '4+10+16+20+12+2+26+8+-22+24+6+18+14'], '11a_96'], 
[['13n_1303', '4+-8+-16+2+22+26+20+24+-6+14+10+18+12'], '10_137'], 
[['13a_1310', '4+10+16+-22+2+18+24+26+8+14+6+12+20'], '11a_35'], 
[['13a_1315', '4+10+16+-22+2+24+20+26+8+12+6+18+14'], '11a_35'], 
[['13a_1318', '4+-10+16+22+2+26+18+8+12+24+6+20+14'], '10_87'], 
[['13n_1318', '4+-8+16+2+24+-18+-20+6+-22+-14+-12+26+10'], '10_129'], 
[['13a_1322', '4+10+-16+22+2+26+20+8+12+24+6+14+18'], '10_129'], 
[['13n_1328', '4+8+-16+2+-24+-20+26+-22+-6+-10+-14+-18+-12'], '10_48'], 
[['13n_1331', '4+-8+-16+2+-24+-22+-20+-6+-26+-14+-12+-10+-18'], '10_3'], 
[['13n_1333', '4+-8+-16+2+-24+-26+-20+-22+-6+-12+-14+-18+-10'], '10_48'], 
[['13n_1337', '-4+8+16+10+2+-20+-18+-24+6+-12+-26+-14+-22'], '11n_50'], 
[['13n_1349', '4+8+16+10+2+-20+-24+6+22+-12+26+-14+18'], '11n_4'], 
[['13n_1354', '4+8+-16+-12+2+18+-22+-24+-20+-10+-6+-26+-14'], '6_1'], 
[['13a_1362', '4+10+16+-24+2+18+26+22+8+12+14+6+20'], '11a_35'], 
[['13a_1363', '4+10+16+24+2+20+18+22+8+12+26+6+-14'], '8_8'], 
[['13a_1366', '4+10+-16+24+2+22+20+8+26+14+12+18+6'], '6_1'], 
[['13n_1368', '-4+8+-18+2+-14+-24+-26+22+-6+-12+-10+16+-20'], '12n_636'], 
[['13n_1373', '4+8+18+2+14+24+-26+-22+6+12+10+-16+20'], '10_129'], 
[['13n_1377', '4+8+-18+2+-22+-24+-26+10+-6+-12+-14+-16+-20'], '8_20'], 
[['13n_1379', '4+8+18+2+-22+-24+-26+10+6+-12+-14+-16+-20'], '8_20'], 
[['13a_1382', '4+10+16+-26+20+2+22+6+24+12+8+18+14'], '11n_132'], 
[['13a_1387', '4+-10+18+12+2+8+20+22+24+6+26+16+14'], '8_9'], 
[['13n_1396', '4+8+-18+-12+2+-20+22+-24+-26+-10+-6+-16+-14'], '11n_83'], 
[['13n_1397', '-4+8+-18+-12+2+-20+-24+-26+-22+-10+-6+-16+-14'], '12a_1083'], 
[['13a_1407', '4+-10+18+14+2+24+8+20+6+16+26+12+22'], '10_35'], 
[['13n_1410', '4+10+12+-14+2+26+18+22+-6+8+24+16+20'], '11a_35'], 
[['13a_1412', '4+10+18+14+2+26+24+6+22+8+12+16+-20'], '6_1'], 
[['13n_1419', '4+-10+12+-14+2+26+-20+22+24+-6+8+18+16'], '10_129'], 
[['13a_1429', '4+10+18+16+2+-20+22+8+6+26+24+14+12'], '10_140'], 
[['13n_1432', '4+10+-12+14+-16+2+20+22+-24+-26+6+-8+-18'], '10_153'], 
[['13n_1436', '-4+10+12+-14+16+2+-20+22+-26+-24+-6+8+-18'], '10_140'], 
[['13a_1437', '4+-10+18+16+2+24+22+8+6+26+14+12+20'], '10_3'], 
[['13a_1438', '-4+10+18+16+2+24+22+8+20+6+14+26+12'], '8_8'], 
[['13a_1456', '4+10+18+20+2+-22+8+6+26+14+24+12+16'], '10_87'], 
[['13a_1458', '4+10+18+20+2+22+24+26+-8+6+16+14+12'], '10_129'], 
[['13a_1460', '-4+10+18+20+2+24+26+22+8+6+16+14+12'], '8_9'], 
[['13n_1469', '4+10+12+14+20+2+18+22+6+26+-24+-16+8'], '10_75'], 
[['13n_1485', '4+10+-12+14+24+2+18+-22+6+26+8+-16+20'], '11n_132'], 
[['13a_1488', '4+10+-18+22+2+26+20+24+8+12+6+16+14'], '10_129'], 
[['13a_1489', '4+10+18+-22+2+26+24+20+8+14+6+16+12'], '11a_58'], 
[['13n_1497', '4+-10+12+-16+2+8+-22+-20+-6+-24+-26+-18+-14'], '8_20'], 
[['13a_1498', '4+10+18+22+12+2+26+-20+8+24+16+6+14'], '11a_96'], 
[['13n_1502', '4+-10+12+-16+2+8+-24+-22+-6+-14+-26+-18+-20'], '8_20'], 
[['13n_1505', '4+-10+12+16+2+26+8+-22+6+-24+-14+-18+-20'], '10_153'], 
[['13a_1510', '4+10+18+22+16+2+8+-24+12+26+6+14+20'], '11a_36'], 
[['13a_1511', '4+10+18+22+16+2+8+-26+12+24+6+20+14'], '11a_36'], 
[['13a_1517', '4+10+18+-24+12+2+20+6+22+26+8+16+14'], '6_1'], 
[['13n_1518', '4+10+12+-16+-18+2+-22+-8+-6+24+-26+-14+-20'], '11n_83'], 
[['13n_1523', '4+10+-12+-16+-18+2+22+24+-20+-8+-6+26+14'], '11a_96'], 
[['13a_1525', '4+10+18+24+14+2+22+20+6+26+-8+12+16'], '6_1'], 
[['13n_1527', '4+10+12+16+-20+2+18+-24+-6+26+-8+-14+-22'], '6_1'], 
[['13n_1536', '4+10+12+16+-20+2+-22+6+24+8+26+-14+18'], '11n_4'], 
[['13n_1537', '4+10+12+16+-20+2+22+6+-24+8+26+14+-18'], '6_1'], 
[['13n_1540', '4+10+12+16+20+2+22+8+24+6+26+-18+14'], '11a_87'], 
[['13n_1549', '4+10+-12+16+20+2+-24+6+22+26+8+-14+18'], '12n_394'], 
[['13n_1550', '4+10+12+-16+20+2+24+6+22+-26+8+14+-18'], '10_137'], 
[['13n_1553', '4+10+12+16+20+2+24+18+6+22+8+-26+-14'], '10_75'], 
[['13n_1563', '4+10+12+16+-22+2+-20+-18+-8+-24+-26+-6+-14'], '10_137'], 
[['13a_1569', '4+10+20+14+2+-22+24+8+12+6+26+16+18'], '12n_312'], 
[['13n_1572', '4+10+12+-16+24+2+-20+6+22+26+-14+8+18'], '6_1'], 
[['13a_1573', '-4+10+20+14+2+26+8+24+22+6+18+16+12'], '6_1'], 
[['13a_1576', '4+10+20+14+2+26+22+8+24+-12+6+16+18'], '11n_21'], 
[['13n_1578', '4+-10+12+-18+2+8+20+22+24+-6+26+16+14'], '8_9'], 
[['13n_1583', '4+-10+12+-18+2+8+-22+-20+-24+-6+-14+-26+-16'], '6_1'], 
[['13n_1585', '-4+10+12+18+2+8+-22+-20+-24+6+-14+-26+-16'], '11n_97'], 
[['13a_1588', '4+10+20+14+16+2+18+-26+24+22+6+12+8'], '6_1'], 
[['13a_1596', '4+10+-20+14+18+2+22+24+26+12+6+8+16'], '11a_28'], 
[['13a_1598', '4+10+20+14+18+2+24+8+22+26+-12+16+6'], '12n_24'], 
[['13n_1615', '4+10+12+22+16+2+20+18+8+-26+24+6+-14'], '11a_96'], 
[['13n_1631', '4+10+14+12+2+-18+20+-24+-22+-8+6+-26+-16'], '11n_21'], 
[['13n_1634', '4+-10+-14+-12+2+-20+-18+-24+-6+-8+-26+-16+-22'], '10_42'], 
[['13n_1638', '4+-10+14+12+2+20+18+-24+6+8+-26+-16+-22'], '9_27'], 
[['13a_1640', '4+-10+20+18+2+26+24+22+8+6+16+14+12'], '10_3'], 
[['13n_1653', '4+10+14+12+-18+2+6+-22+-8+24+-26+-16+-20'], '11n_67'], 
[['13a_1654', '4+10+20+18+16+2+-22+24+26+6+12+14+8'], '11a_169'], 
[['13n_1658', '4+10+14+12+-18+2+6+22+-8+-26+-24+-16+-20'], '6_1'], 
[['13a_1658', '4+10+20+22+2+18+6+8+24+26+14+16+-12'], '8_8'], 
[['13n_1659', '-4+10+-14+-12+-20+2+-6+-22+-24+-8+-26+-16+-18'], '12a_879'], 
[['13n_1661', '4+10+14+12+-20+2+6+22+-24+-8+-26+-16+-18'], '11n_67'], 
[['13a_1667', '4+10+20+-22+2+26+24+6+8+14+16+18+12'], '8_8'], 
[['13a_1680', '4+10+20+24+14+2+18+22+8+12+-26+16+6'], '6_1'], 
[['13a_1682', '4+10+20+24+-14+2+22+26+8+6+12+18+16'], '12n_394'], 
[['13n_1683', '4+10+14+12+-24+2+6+20+-22+-26+-16+-8+-18'], '11n_67'], 
[['13a_1689', '4+10+20+26+16+2+22+-24+8+6+14+12+18'], '12n_279'], 
[['13a_1691', '4+10+22+-12+16+2+18+26+8+24+6+20+14'], '9_27'], 
[['13n_1693', '-4+10+-14+16+2+18+-20+22+24+-26+-6+8+-12'], '8_9'], 
[['13n_1694', '4+10+14+16+2+18+-20+22+24+26+-6+8+12'], '11n_21'], 
[['13a_1694', '4+10+22+12+16+2+20+-26+8+24+6+14+18'], '12n_430'], 
[['13a_1696', '4+10+22+-14+2+8+20+26+24+6+12+18+16'], '10_129'], 
[['13a_1700', '4+-10+22+14+2+18+8+24+26+12+16+6+20'], '10_87'], 
[['13n_1704', '4+-10+-14+-16+2+18+22+-6+-8+24+26+12+20'], '8_20'], 
[['13a_1707', '4+10+22+16+14+2+-20+26+24+12+18+6+8'], '10_42'], 
[['13n_1711', '4+10+14+16+2+-18+-22+8+6+24+-26+-12+-20'], '11n_83'], 
[['13a_1712', '4+-10+22+20+2+16+6+8+24+12+14+26+18'], '10_87'], 
[['13a_1714', '4+10+22+20+14+2+18+-24+8+12+6+26+16'], '10_35'], 
[['13a_1720', '4+10+-24+16+2+18+8+22+12+26+6+14+20'], '10_129'], 
[['13a_1722', '4+10+24+16+14+2+22+20+6+-26+8+12+18'], '11a_96'], 
[['13n_1724', '4+10+-14+-16+2+-20+-18+-22+-24+-26+-8+6+-12'], '8_20'], 
[['13n_1726', '4+-10+-14+-16+2+20+18+-22+-24+26+-8+-6+12'], '8_20'], 
[['13n_1727', '4+10+14+16+2+-20+-18+22+-24+-26+-8+6+-12'], '11n_39'], 
[['13n_1728', '-4+10+-14+16+2+20+-18+-22+24+-26+8+-6+-12'], '10_140'], 
[['13a_1728', '4+12+14+16+-18+2+10+24+22+26+8+6+20'], '10_87'], 
[['13a_1735', '4+12+14+16+18+-20+2+6+22+24+26+8+10'], '9_27'], 
[['13n_1736', '4+-10+14+-16+2+-20+18+22+-24+26+-8+6+-12'], '10_140'], 
[['13n_1737', '4+-10+14+-16+2+20+-18+22+-24+26+8+-6+-12'], '10_140'], 
[['13n_1744', '4+10+-14+-16+2+20+-22+-8+-6+-24+-26+-18+-12'], '10_140'], 
[['13a_1745', '4+12+-14+16+18+22+2+8+6+26+24+10+20'], '11a_103'], 
[['13a_1760', '4+12+-14+16+18+26+2+22+24+10+6+8+20'], '11a_164'], 
[['13a_1764', '4+-12+14+16+20+2+26+6+22+24+10+18+8'], '10_48'], 
[['13a_1770', '4+12+14+16+20+2+26+-22+24+8+10+6+18'], '8_20'], 
[['13a_1773', '4+-12+14+16+20+2+26+24+10+22+8+18+6'], '10_42'], 
[['13a_1774', '4+12+14+16+-20+2+26+24+22+8+18+6+10'], '9_27'], 
[['13n_1775', '4+10+-14+-16+2+-22+24+-8+-6+-12+-26+-18+-20'], '10_140'], 
[['13a_1778', '-4+12+14+16+20+22+2+6+24+26+10+8+18'], '8_9'], 
[['13n_1781', '4+10+14+-16+2+22+26+-20+24+-6+-8+12+18'], '11n_39'], 
[['13a_1787', '-4+12+14+16+20+24+2+18+8+6+26+10+22'], '8_8'], 
[['13a_1791', '-4+12+14+16+20+26+2+6+24+22+10+18+8'], '8_8'], 
[['13a_1793', '-4+12+14+16+20+26+2+10+24+22+8+18+6'], '6_1'], 
[['13a_1795', '4+12+-14+16+20+26+2+22+24+10+8+6+18'], '11a_169'], 
[['13n_1797', '4+-10+14+16+2+-24+-26+20+22+8+6+18+-12'], '8_20'], 
[['13a_1800', '4+12+-14+16+22+2+10+20+24+6+26+18+8'], '12n_420'], 
[['13a_1805', '4+12+14+-16+22+2+26+20+8+24+6+18+10'], '11a_35'], 
[['13a_1807', '4+12+14+-16+22+2+26+20+24+6+10+8+18'], '10_42'], 
[['13a_1808', '4+12+-14+16+22+18+2+6+26+10+24+8+20'], '11a_96'], 
[['13a_1814', '4+12+14+16+-22+20+2+18+6+26+24+10+8'], '10_75'], 
[['13a_1821', '-4+12+14+16+22+26+2+20+24+6+8+10+18'], '8_9'], 
[['13n_1822', '4+10+14+-16+-18+2+-22+20+-24+-26+6+12+-8'], '11n_4'], 
[['13a_1823', '4+12+14+-16+24+2+26+20+22+10+6+8+18'], '9_27'], 
[['13a_1830', '4+12+-14+16+24+20+2+22+10+26+6+8+18'], '12n_802'], 
[['13a_1840', '4+12+-14+18+16+2+10+26+22+24+8+6+20'], '8_20'], 
[['13a_1841', '4+-12+14+18+16+2+26+10+22+24+6+8+20'], '10_87'], 
[['13n_1847', '4+10+-14+16+-20+2+-22+6+-24+-26+-12+-8+-18'], '6_1'], 
[['13a_1848', '4+12+-14+18+16+22+2+26+20+8+24+10+6'], '9_27'], 
[['13n_1853', '4+10+-14+-16+20+2+-22+-24+-8+-26+-12+-6+-18'], '11a_164'], 
[['13a_1853', '4+12+14+18+16+26+2+-20+22+24+10+8+6'], '6_1'], 
[['13n_1855', '4+10+14+-16+-20+2+22+24+-8+-26+-12+6+-18'], '11n_4'], 
[['13a_1855', '-4+12+14+18+16+26+2+22+8+24+10+6+20'], '8_8'], 
[['13a_1856', '4+12+14+18+16+26+2+22+24+6+10+8+-20'], '11n_4'], 
[['13a_1862', '4+12+14+18+-20+2+26+22+6+24+10+16+8'], '11a_35'], 
[['13a_1866', '4+-12+14+18+20+2+26+24+22+8+6+16+10'], '10_22'], 
[['13a_1869', '4+12+-14+18+20+16+2+26+24+22+8+10+6'], '9_27'], 
[['13a_1872', '4+12+14+-18+20+22+2+24+6+10+8+26+16'], '11a_87'], 
[['13n_1873', '4+10+-14+16+-22+2+-18+-26+-24+-12+-8+-20+-6'], '9_27'], 
[['13a_1873', '4+12+-14+18+20+22+2+24+10+8+6+26+16'], '10_22'], 
[['13a_1878', '4+12+-14+18+20+22+2+26+8+6+24+10+16'], '6_1'], 
[['13n_1880', '4+10+14+16+-22+2+18+-26+24+12+-8+-20+6'], '6_1'], 
[['13n_1884', '4+10+14+16+-22+2+-20+6+24+-8+-12+-26+-18'], '6_1'], 
[['13n_1885', '4+10+-14+16+-22+2+-20+-26+-24+-12+-18+-8+-6'], '8_8'], 
[['13n_1886', '4+10+-14+16+22+2+-20+-26+-24+-12+-18+8+-6'], '11n_67'], 
[['13a_1890', '4+12+-14+18+22+2+10+20+8+24+26+6+16'], '12n_312'], 
[['13a_1891', '4+-12+14+18+22+2+10+20+24+6+26+8+16'], '9_41'], 
[['13n_1899', '4+10+-14+16+-24+2+-22+-20+-8+-26+-6+-12+-18'], '11n_50'], 
[['13n_1901', '-4+10+14+-16+-24+2+-22+20+-8+-26+6+-12+-18'], '12n_782'], 
[['13a_1904', '4+12+-14+18+22+20+2+26+6+24+10+8+16'], '6_1'], 
[['13n_1908', '4+-10+-14+-18+2+20+22+-6+-24+-8+26+-16+12'], '8_20'], 
[['13a_1913', '4+12+-14+18+24+20+2+22+10+6+26+8+16'], '12n_782'], 
[['13a_1916', '4+12+-14+18+26+20+2+22+24+10+6+16+8'], '12n_657'], 
[['13a_1931', '4+12+14+-20+18+2+26+10+24+22+8+6+16'], '10_42'], 
[['13n_1932', '-4+10+14+18+2+-22+8+20+24+6+26+-12+16'], '11n_83'], 
[['13n_1941', '4+-10+14+18+2+22+8+-26+6+24+12+20+-16'], '6_1'], 
[['13n_1944', '4+10+-14+-18+2+-22+-8+-26+-24+-6+16+-12+-20'], '9_27'], 
[['13n_1948', '4+10+-14+-18+2+-22+8+26+24+-6+16+-12+20'], '10_129'], 
[['13n_1953', '4+10+14+-18+2+-22+-20+-8+24+-6+-26+16+-12'], '10_129'], 
[['13n_1955', '4+-10+-14+-18+2+22+20+-8+24+-6+26+16+12'], '10_140'], 
[['13n_1956', '4+10+14+-18+2+22+20+8+24+-6+26+16+-12'], '9_27'], 
[['13n_1960', '4+10+14+18+2+22+20+8+-24+6+-26+-16+12'], '6_1'], 
[['13a_1963', '-4+12+14+22+16+24+2+8+26+10+6+20+18'], '8_20'], 
[['13n_1965', '4+10+14+18+2+-22+-26+8+24+6+-12+-16+-20'], '11n_83'], 
[['13a_1967', '-4+12+14+22+16+26+2+20+24+10+8+6+18'], '8_8'], 
[['13n_1974', '4+-10+-14+-18+2+-24+-26+-20+-22+-8+-16+-6+-12'], '10_48'], 
[['13a_1976', '-4+12+14+22+20+18+2+24+26+10+8+6+16'], '6_1'], 
[['13a_1980', '-4+12+14+22+24+18+2+20+10+26+8+6+16'], '6_1'], 
[['13n_1991', '4+10+-14+-18+16+2+-22+-26+-24+-6+-12+-20+-8'], '11n_83'], 
[['13n_1992', '-4+10+-14+-18+-20+2+-22+-6+-24+-26+-12+-16+-8'], '12a_1225'], 
[['13a_1998', '4+12+16+14+-20+2+8+26+24+22+10+18+6'], '8_8'], 
[['13a_2004', '4+12+16+14+-20+22+2+6+26+8+24+10+18'], '11a_103'], 
[['13a_2013', '4+-12+16+14+22+2+26+18+6+10+24+8+20'], '10_42'], 
[['13n_2021', '4+-10+-14+20+2+18+-6+24+26+22+8+12+16'], '8_8'], 
[['13n_2022', '4+-10+14+-20+2+-18+6+-24+-26+-22+-8+-12+-16'], '8_8'], 
[['13a_2026', '4+12+16+-18+14+2+10+26+22+24+6+8+20'], '8_8'], 
[['13n_2029', '4+10+-14+-20+2+-18+-8+24+-22+-12+-6+-26+-16'], '10_129'], 
[['13a_2031', '4+12+-16+18+14+22+2+8+6+26+24+10+20'], '11a_103'], 
[['13n_2032', '4+-10+-14+-20+2+-22+-6+-24+-26+-12+-8+-18+-16'], '10_22'], 
[['13a_2034', '4+12+16+18+-20+2+22+10+26+24+14+8+6'], '10_87'], 
[['13n_2037', '4+10+14+20+2+22+-8+-26+-24+6+12+-18+-16'], '10_129'], 
[['13n_2041', '4+-10+14+-20+2+-22+26+6+-24+-8+-18+-12+-16'], '9_27'], 
[['13n_2045', '4+10+14+-20+2+-22+-26+-8+-24+-6+-16+-12+-18'], '11a_35'], 
[['13a_2045', '4+12+16+18+20+2+24+26+-22+8+10+6+14'], '8_20'], 
[['13a_2049', '-4+12+16+18+20+2+26+24+22+8+6+10+14'], '8_9'], 
[['13n_2053', '4+10+14+-20+2+24+8+-26+22+6+18+12+-16'], '8_20'], 
[['13a_2053', '4+12+16+18+20+22+2+24+6+8+-26+14+10'], '8_9'], 
[['13a_2063', '4+-12+16+18+22+2+24+8+6+26+14+10+20'], '10_22'], 
[['13a_2066', '4+12+16+18+22+2+26+-8+6+14+24+10+20'], '8_8'], 
[['13n_2068', '-4+10+-14+-20+-16+2+-22+-26+-8+-24+-12+-6+-18'], '12a_1087'], 
[['13n_2072', '4+10+-14+20+-16+2+-22+-26+-24+-6+-18+-12+-8'], '10_137'], 
[['13n_2078', '4+10+-14+-20+-16+2+-24+-26+-22+-8+-18+-12+6'], '6_1'], 
[['13a_2082', '4+12+16+18+24+2+22+20+8+6+-26+10+14'], '6_1'], 
[['13n_2088', '4+10+-14+20+18+2+-22+-24+26+8+-12+-6+16'], '11n_83'], 
[['13n_2100', '-4+10+-14+-22+2+-16+-18+-8+-26+-24+-6+-20+-12'], '12a_631'], 
[['13a_2100', '4+-12+16+20+14+2+10+26+24+22+8+18+6'], '8_8'], 
[['13a_2101', '4+-12+16+20+14+2+22+24+26+8+18+10+6'], '10_75'], 
[['13a_2103', '4+12+16+-20+14+22+2+8+26+6+24+10+18'], '11a_103'], 
[['13n_2105', '4+10+14+-22+2+-16+-20+-8+-26+-24+-6+-12+-18'], '11n_67'], 
[['13a_2105', '4+-12+16+20+18+2+10+22+26+24+6+14+8'], '9_41'], 
[['13a_2106', '4+-12+16+20+18+2+10+24+26+22+8+14+6'], '9_27'], 
[['13n_2108', '-4+10+14+22+2+16+-20+8+-26+-24+6+-12+-18'], '8_20'], 
[['13a_2109', '-4+12+16+20+18+2+24+22+10+8+6+26+14'], '6_1'], 
[['13a_2113', '-4+12+16+20+18+2+26+22+10+24+14+6+8'], '6_1'], 
[['13a_2114', '-4+12+16+20+18+2+26+24+10+22+8+6+14'], '8_8'], 
[['13n_2115', '4+10+14+22+2+18+8+20+-12+26+24+6+16'], '11a_36'], 
[['13a_2117', '4+12+16+-20+22+2+24+8+26+6+14+10+18'], '11a_115'], 
[['13n_2122', '4+10+-14+22+2+-18+8+-24+-12+-26+-16+6+-20'], '11n_67'], 
[['13n_2124', '-4+10+14+22+2+18+8+-24+12+-26+-16+6+-20'], '12n_462'], 
[['13n_2127', '-4+10+14+-22+2+18+8+-26+-24+12+-6+-20+-16'], '10_129'], 
[['13n_2129', '4+-10+-14+-22+2+-18+-16+-6+-26+-24+-8+-20+-12'], '10_42'], 
[['13n_2135', '4+10+14+-22+2+18+-20+-6+-24+26+-16+-8+12'], '10_153'], 
[['13a_2144', '4+12+-16+22+20+14+2+10+24+26+8+6+18'], '11n_83'], 
[['13n_2145', '-4+10+-14+-22+2+-18+-26+-8+-24+-12+-6+-16+-20'], '12a_979'], 
[['13n_2149', '-4+10+-14+-22+2+20+-8+26+24+12+18+-6+16'], '12n_430'], 
[['13n_2150', '-4+10+14+22+2+-20+8+-26+-24+-12+-18+6+-16'], '12n_313'], 
[['13a_2152', '4+-12+16+22+24+2+18+26+10+14+6+8+20'], '10_48'], 
[['13n_2161', '4+10+-14+-22+2+-20+-24+-6+-12+-26+-8+16+-18'], '10_129'], 
[['13a_2161', '4+-12+16+24+14+2+22+20+26+8+10+18+6'], '10_42'], 
[['13a_2166', '4+12+16+-24+18+2+20+22+10+8+26+6+14'], '11a_87'], 
[['13n_2168', '4+10+-14+-22+2+24+-20+-8+-12+-26+-6+-16+-18'], '9_27'], 
[['13n_2170', '4+10+-14+-22+2+26+18+-6+24+12+-8+-16+20'], '9_27'], 
[['13n_2175', '4+10+-14+-22+-18+2+20+-24+-26+-12+-6+-8+-16'], '10_22'], 
[['13a_2177', '4+-12+16+24+20+2+18+8+26+22+10+14+6'], '10_42'], 
[['13n_2182', '-4+10+-14+-22+-18+2+-20+-26+-24+-12+-8+-6+-16'], '12a_1269'], 
[['13n_2186', '4+10+14+-22+-20+2+-16+6+12+-24+-26+-18+-8'], '11n_4'], 
[['13a_2199', '4+-12+16+26+20+2+10+24+6+22+8+14+18'], '9_27'], 
[['13n_2201', '-4+10+14+24+2+-20+8+26+-22+-12+-16+-18+6'], '11n_4'], 
[['13a_2205', '4+-12+16+26+22+2+8+24+6+14+10+20+18'], '10_42'], 
[['13n_2206', '4+10+-14+-24+2+-20+26+-22+-6+-12+-8+-16+-18'], '12n_440'], 
[['13n_2210', '4+10+-14+-24+-18+2+-20+-22+-26+-12+6+-16+-8'], '6_1'], 
[['13a_2213', '4+12+18+14+-20+2+26+24+6+22+10+16+8'], '10_42'], 
[['13n_2217', '-4+10+14+-24+-18+2+22+-20+-8+-26+6+12+-16'], '12n_802'], 
[['13a_2217', '4+-12+18+14+22+2+10+24+20+6+26+8+16'], '9_27'], 
[['13n_2221', '4+10+14+24+-18+2+-22+26+8+16+6+-12+20'], '10_137'], 
[['13a_2221', '4+12+18+14+22+20+2+-24+6+26+10+8+16'], '11a_201'], 
[['13n_2222', '4+10+-14+24+-20+2+-18+-22+-6+-12+-26+-16+-8'], '11n_50'], 
[['13a_2231', '4+12+18+16+20+2+10+24+22+14+26+-6+8'], '8_8'], 
[['13n_2233', '4+10+-14+26+18+2+-22+6+20+8+-24+-12+16'], '10_35'], 
[['13a_2235', '-4+12+18+16+20+2+26+8+24+22+10+6+14'], '8_8'], 
[['13n_2238', '4+10+-14+26+18+2+-22+6+24+8+16+-12+20'], '6_1'], 
[['13a_2239', '4+12+18+16+20+22+2+-24+26+14+10+8+6'], '6_1'], 
[['13n_2241', '4+10+-14+-26+20+2+-24+-6+-22+-8+-18+-12+-16'], '8_8'], 
[['13n_2243', '4+10+14+26+-20+2+24+6+22+-8+-18+12+16'], '11n_37'], 
[['13a_2246', '4+12+18+16+22+14+2+10+6+-24+26+8+20'], '11a_103'], 
[['13n_2255', '-4+10+16+12+-20+2+22+6+-24+-26+-8+14+-18'], '12n_657'], 
[['13n_2257', '4+10+16+-12+20+2+-22+6+24+26+8+-14+18'], '11a_28'], 
[['13a_2257', '4+12+18+16+-24+2+20+22+6+10+26+8+14'], '11a_87'], 
[['13a_2259', '4+12+18+16+24+2+22+-10+20+6+26+14+8'], '11n_21'], 
[['13n_2261', '4+10+16+12+20+2+22+6+-26+-24+-8+14+-18'], '10_137'], 
[['13n_2266', '-4+10+16+12+-20+2+-24+6+-22+-8+-26+-14+-18'], '11n_172'], 
[['13a_2267', '4+-12+18+20+16+2+10+22+26+24+8+14+6'], '9_27'], 
[['13a_2279', '4+12+-18+20+22+2+24+26+10+8+6+16+14'], '11a_165'], 
[['13n_2285', '4+10+16+-12+22+2+-20+6+26+-14+24+8+18'], '12n_360'], 
[['13a_2308', '4+12+18+22+-16+2+24+6+10+26+14+8+20'], '11a_115'], 
[['13n_2319', '4+10+16+14+2+-24+-22+20+-26+-6+8+-12+-18'], '11n_67'], 
[['13a_2323', '4+12+-18+22+24+2+26+20+10+14+8+6+16'], '10_140'], 
[['13a_2330', '4+12+18+22+24+20+2+10+6+26+14+8+-16'], '11n_4'], 
[['13n_2336', '-4+10+16+-14+-20+2+-8+22+26+24+-12+6+18'], '12n_430'], 
[['13n_2337', '4+10+16+-14+-20+2+-18+-26+-24+-22+-8+-12+-6'], '10_75'], 
[['13n_2338', '4+10+-16+-14+20+2+-18+26+-24+22+8+12+-6'], '10_35'], 
[['13a_2338', '4+-12+18+24+14+2+20+8+22+10+26+6+16'], '10_87'], 
[['13a_2339', '4+12+18+24+14+20+2+-22+6+26+10+8+16'], '6_1'], 
[['13a_2340', '4+12+18+24+-14+20+2+22+8+26+10+16+6'], '11n_83'], 
[['13a_2351', '4+12+18+24+-20+2+8+6+26+22+10+14+16'], '10_87'], 
[['13n_2360', '4+10+16+18+2+20+-22+-24+8+6+-12+-26+-14'], '11n_83'], 
[['13n_2361', '4+10+-16+-18+2+20+-22+-24+-8+-6+-26+-14+-12'], '11a_165'], 
[['13a_2363', '4+12+18+24+22+14+2+20+8+26+10+-16+6'], '6_1'], 
[['13a_2364', '4+12+18+24+22+14+2+20+-10+26+16+8+6'], '11n_83'], 
[['13n_2366', '4+10+-16+-18+2+20+-22+26+-8+-6+24+14+12'], '10_140'], 
[['13a_2381', '4+12+18+-26+22+14+2+8+24+6+16+10+20'], '11n_37'], 
[['13a_2384', '4+-12+18+26+24+2+22+10+6+16+8+14+20'], '10_42'], 
[['13a_2394', '-4+12+20+14+22+2+26+8+24+10+6+18+16'], '6_1'], 
[['13n_2398', '-4+10+-16+-18+2+-24+-8+-20+-22+-14+-6+-26+-12'], '12a_377'], 
[['13a_2403', '4+12+20+-16+18+2+10+24+22+14+26+8+6'], '8_8'], 
[['13n_2410', '4+-10+-16+-18+2+24+20+22+-8+-6+14+26+12'], '10_140'], 
[['13a_2411', '4+12+20+16+22+14+2+10+-24+6+26+8+18'], '11a_103'], 
[['13n_2414', '4+-10+-16+-18+2+24+26+22+-8+-6+14+20+12'], '10_140'], 
[['13n_2430', '4+10+-16+20+2+18+-24+-6+26+22+8+12+14'], '11n_21'], 
[['13n_2431', '-4+10+16+-20+2+-18+-24+6+26+-22+-8+-12+-14'], '11n_50'], 
[['13n_2435', '4+10+-16+-20+2+-18+24+-8+-26+-14+-6+-12+-22'], '10_129'], 
[['13a_2437', '4+12+20+18+-24+2+26+22+10+6+14+8+16'], '11a_165'], 
[['13a_2439', '4+12+20+18+24+14+2+-22+10+6+26+16+8'], '11a_103'], 
[['13a_2444', '4+-12+20+22+14+2+10+24+26+8+6+18+16'], '8_9'], 
[['13n_2448', '4+10+16+-20+2+22+-24+6+-26+-12+-8+-18+-14'], '10_140'], 
[['13n_2459', '4+-10+16+20+2+-24+18+8+22+14+6+-26+-12'], '10_129'], 
[['13n_2464', '4+-10+16+20+2+24+22+8+-26+6+14+12+-18'], '6_1'], 
[['13a_2469', '4+12+-20+22+16+18+2+24+26+14+6+8+10'], '11a_164'], 
[['13a_2473', '4+-12+20+22+18+2+24+26+10+8+6+16+14'], '10_22'], 
[['13n_2475', '4+10+16+-20+-14+2+-22+-26+-6+-24+-12+-8+-18'], '11n_83'], 
[['13a_2482', '4+12+20+22+24+2+18+-6+10+26+16+8+14'], '8_8'], 
[['13a_2488', '4+12+20+-22+24+18+2+6+10+26+14+8+16'], '11a_164'], 
[['13a_2499', '4+12+20+24+14+2+-18+8+22+10+26+16+6'], '6_1'], 
[['13n_2503', '-4+10+16+22+2+18+-24+-20+8+-26+6+-14+-12'], '8_20'], 
[['13n_2510', '-4+10+-16+-22+2+-24+-20+-8+-26+-12+-6+-14+-18'], '12a_1087'], 
[['13n_2511', '4+10+-16+-22+2+-24+-20+-26+8+-12+-6+-18+-14'], '11n_21'], 
[['13n_2512', '-4+10+-16+-22+2+-24+-26+-20+-8+-14+-6+-18+-12'], '12a_1083'], 
[['13n_2517', '4+10+-16+-22+12+2+-18+-20+-8+26+-24+-6+-14'], '10_35'], 
[['13a_2517', '4+12+20+-24+18+2+26+22+10+8+14+6+16'], '11a_165'], 
[['13n_2525', '4+10+16+-22+-18+2+-8+-24+-12+-26+-14+-6+-20'], '12n_430'], 
[['13a_2528', '4+12+20+24+22+2+26+6+10+14+16+8+-18'], '11n_50'], 
[['13n_2533', '4+10+-16+22+-18+2+24+-20+-26+-12+-6+14+-8'], '6_1'], 
[['13n_2538', '4+10+-16+-22+-20+2+-8+-26+-24+-12+-14+-18+6'], '6_1'], 
[['13n_2539', '4+10+16+-22+-20+2+-8+-26+24+-12+-14+18+-6'], '12n_279'], 
[['13a_2541', '4+12+20+-26+22+14+2+8+24+6+10+16+18'], '11n_83'], 
[['13a_2544', '4+12+20+26+24+-16+2+22+8+6+14+10+18'], '11n_83'], 
[['13a_2545', '4+12+20+26+24+16+2+-22+10+6+14+18+8'], '11a_103'], 
[['13n_2553', '4+10+-16+-24+2+-18+26+-22+-8+-12+-14+-6+-20'], '8_8'], 
[['13a_2570', '4+12+22+18+20+14+2+10+-24+8+26+16+6'], '11a_58'], 
[['13a_2572', '4+12+22+18+20+16+2+-24+10+8+26+14+6'], '11a_58'], 
[['13a_2576', '4+12+22+20+14+16+2+10+8+-24+26+18+6'], '11a_58'], 
[['13a_2577', '-4+12+22+20+16+2+26+10+24+8+6+18+14'], '6_1'], 
[['13a_2580', '-4+12+22+20+16+18+2+24+10+26+6+14+8'], '12n_309'], 
[['13a_2584', '4+-12+22+20+18+2+26+24+10+8+6+16+14'], '10_3'], 
[['13n_2588', '4+10+18+14+2+-20+-24+6+-22+-8+-26+-16+-12'], '11n_97'], 
[['13n_2592', '4+10+-18+-14+2+-22+-8+20+-26+-6+-24+-12+-16'], '8_20'], 
[['13a_2592', '4+12+22+20+24+2+26+-8+10+14+6+16+18'], '10_42'], 
[['13n_2593', '4+10+18+14+2+22+8+-24+6+-26+12+20+-16'], '12n_414'], 
[['13a_2595', '4+12+22+-24+14+2+10+26+6+8+16+18+20'], '8_8'], 
[['13n_2598', '-4+10+18+14+2+-22+8+24+20+6+26+-12+16'], '11n_21'], 
[['13n_2599', '4+10+18+-14+2+-22+-8+-24+-26+-6+-16+-12+-20'], '11n_4'], 
[['13n_2600', '4+10+-18+14+2+-22+8+-24+-26+-6+-16+-12+20'], '10_140'], 
[['13a_2603', '4+12+22+26+18+14+2+10+24+8+6+16+-20'], '6_1'], 
[['13a_2609', '4+12+-24+18+16+2+10+22+8+26+6+14+20'], '10_140'], 
[['13a_2612', '4+12+24+22+14+16+2+10+8+6+-26+18+20'], '11a_58'], 
[['13a_2613', '-4+14+10+12+18+6+2+22+8+24+26+16+20'], '10_153'], 
[['13a_2614', '4+-14+10+12+20+6+2+22+24+8+26+16+18'], '10_48'], 
[['13a_2621', '4+14+10+16+18+22+2+20+24+26+12+6+-8'], '8_8'], 
[['13n_2626', '-4+10+18+-14+-20+2+-8+24+22+26+-12+16+6'], '12n_462'], 
[['13n_2629', '-4+10+-18+-14+20+2+-22+-26+-24+12+8+-6+-16'], '11n_132'], 
[['13n_2632', '4+10+-18+-14+20+2+-24+-6+-22+-26+-12+-16+-8'], '11a_96'], 
[['13n_2638', '4+10+-18+-16+2+-20+22+-8+-6+-26+-24+-14+-12'], '10_140'], 
[['13a_2638', '-4+14+10+20+16+22+26+2+8+24+6+12+18'], '6_1'], 
[['13n_2651', '4+10+-18+-16+-14+2+22+20+-24+-26+8+12+-6'], '6_1'], 
[['13a_2658', '4+14+-10+22+24+20+26+2+8+6+12+18+16'], '11n_4'], 
[['13a_2661', '4+14+10+-22+26+20+2+8+24+6+12+16+18'], '11n_21'], 
[['13n_2662', '4+10+18+-20+-14+2+-22+-26+-24+-6+-12+-8+-16'], '11n_83'], 
[['13n_2663', '4+10+-18+-20+-14+2+22+26+24+-6+12+8+16'], '6_1'], 
[['13n_2669', '4+10+18+-22+2+-16+24+20+8+26+12+-6+14'], '10_140'], 
[['13a_2669', '4+-14+10+24+26+18+2+22+12+6+8+16+20'], '10_87'], 
[['13a_2671', '4+14+10+-24+26+22+2+20+6+8+12+16+18'], '8_8'], 
[['13n_2675', '4+10+18+-22+2+24+26+-20+8+-14+6+16+12'], '8_20'], 
[['13n_2683', '4+10+-18+-22+16+2+-6+-24+-12+-26+-14+-8+-20'], '11n_172'], 
[['13a_2690', '-4+14+16+18+20+22+24+2+6+8+26+12+10'], '8_9'], 
[['13n_2694', '4+10+18+-24+-14+2+-20+-26+-22+-12+-6+-16+-8'], '12n_24'], 
[['13n_2702', '-4+10+-18+-24+-16+2+-20+-22+-26+-14+-12+-6+-8'], '12a_1119'], 
[['13a_2710', '4+14+-16+18+20+24+22+2+8+6+26+12+10'], '11a_201'], 
[['13a_2712', '4+14+16+18+20+26+22+2+6+-24+12+8+10'], '9_27'], 
[['13n_2720', '4+10+20+12+-16+2+-24+8+22+6+26+-14+18'], '6_1'], 
[['13a_2722', '-4+14+16+18+22+20+26+2+12+24+10+8+6'], '6_1'], 
[['13n_2728', '4+10+-20+-14+2+-16+24+-8+-22+-6+-26+-12+-18'], '10_153'], 
[['13a_2728', '4+14+16+18+24+20+2+26+-22+8+12+6+10'], '8_8'], 
[['13n_2739', '4+-10+20+14+2+-24+8+22+26+6+18+-12+16'], '9_27'], 
[['13n_2741', '4+10+-20+14+-16+2+-6+-22+-26+-24+-12+-8+-18'], '11n_83'], 
[['13a_2742', '4+-14+16+20+18+22+2+12+26+24+6+10+8'], '9_41'], 
[['13a_2743', '4+14+16+20+18+22+2+26+10+-24+12+8+6'], '9_27'], 
[['13a_2747', '4+14+16+20+18+22+26+2+12+-24+6+10+8'], '9_27'], 
[['13n_2749', '4+10+-20+-14+-18+2+-6+-24+-22+-26+-12+-16+8'], '10_137'], 
[['13a_2755', '4+-14+16+20+22+18+2+26+24+10+8+6+12'], '10_22'], 
[['13n_2759', '4+10+20+16+2+26+22+8+24+6+12+-18+14'], '11a_165'], 
[['13n_2762', '4+10+20+-16+12+2+22+6+-24+8+26+-18+14'], '6_1'], 
[['13n_2763', '4+10+20+-16+12+2+-22+8+24+6+26+-14+18'], '6_1'], 
[['13n_2764', '4+10+20+-16+12+2+22+8+-24+6+26+14+-18'], '6_1'], 
[['13n_2767', '-4+10+-20+-16+14+2+18+22+-24+12+-26+8+-6'], '12n_706'], 
[['13n_2768', '4+10+-20+-16+-14+2+-22+-8+24+-26+-12+-6+-18'], '11n_132'], 
[['13n_2769', '4+10+-20+16+14+2+-22+8+24+-26+-12+-6+-18'], '11n_116'], 
[['13a_2771', '4+14+16+22+18+20+2+26+6+-24+12+8+10'], '9_27'], 
[['13n_2774', '4+10+-20+-16+-14+2+-22+24+-6+-26+-12+-8+-18'], '6_1'], 
[['13a_2779', '4+-14+16+22+24+18+2+26+10+12+6+8+20'], '10_48'], 
[['13n_2781', '4+10+-20+-16+-18+2+-22+-24+-26+12+-6+-14+-8'], '11a_28'], 
[['13n_2817', '4+10+-20+-22+-16+2+6+-26+-24+-12+-14+-18+-8'], '6_1'], 
[['13a_2817', '4+14+-18+20+16+24+22+2+8+6+26+12+10'], '11a_201'], 
[['13a_2818', '4+-14+18+20+22+16+2+12+26+24+8+6+10'], '8_9'], 
[['13n_2829', '-4+10+-20+-26+-16+2+-22+-8+-24+-12+-6+-18+-14'], '12a_979'], 
[['13n_2834', '-4+10+-22+-14+2+-18+-8+-24+-26+-12+-16+-6+-20'], '12a_990'], 
[['13a_2838', '-4+14+18+20+24+6+2+26+22+12+10+16+8'], '8_20'], 
[['13n_2841', '4+10+22+24+2+-18+-8+6+26+-12+16+14+20'], '12n_24'], 
[['13n_2843', '-4+10+22+26+14+2+-18+8+24+-12+6+20+16'], '12n_430'], 
[['13n_2851', '4+10+24+16+12+2+-20+8+22+-26+-14+6+18'], '10_35'], 
[['13n_2857', '4+10+24+22+2+-18+-8+6+-12+26+16+14+20'], '12n_24'], 
[['13n_2865', '-4+12+14+16+-18+20+2+6+-22+24+26+-8+10'], '8_20'], 
[['13a_2868', '4+14+18+24+16+22+2+10+26+6+-8+12+20'], '11n_50'], 
[['13n_2872', '4+12+-14+-16+18+-20+2+-22+24+-26+-6+8+-10'], '12n_817'], 
[['13n_2878', '4+12+14+-16+20+-22+2+-24+-8+-26+-10+-6+-18'], '11n_37'], 
[['13n_2880', '-4+12+14+-16+20+26+2+-22+24+10+8+-6+18'], '6_1'], 
[['13n_2888', '4+12+14+16+-24+-22+2+-20+-8+-26+-6+-10+-18'], '11n_83'], 
[['13n_2890', '4+12+-14+-16+26+18+2+-22+24+10+8+-6+20'], '12n_430'], 
[['13n_2895', '-4+12+14+-18+16+26+2+20+22+-24+10+-8+6'], '6_1'], 
[['13a_2900', '-4+14+20+16+24+18+2+26+22+12+6+8+10'], '8_20'], 
[['13a_2903', '4+14+20+16+24+22+2+26+8+-12+6+10+18'], '11n_50'], 
[['13a_2908', '4+14+20+18+22+6+2+8+24+-12+26+16+10'], '8_20'], 
[['13a_2921', '4+14+20+22+16+-6+2+24+10+26+12+8+18'], '8_20'], 
[['13n_2926', '4+12+16+14+18+-20+2+6+-22+-24+-26+-8+-10'], '6_1'], 
[['13a_2926', '4+14+-20+22+16+24+2+26+10+12+8+6+18'], '12n_397'], 
[['13n_2930', '4+12+-16+14+-18+-22+2+6+-24+-10+-26+-8+-20'], '11n_37'], 
[['13n_2932', '-4+12+-16+-14+-18+-22+2+-6+-26+-24+-10+-20+-8'], '12a_715'], 
[['13a_2933', '4+14+20+22+24+-6+2+26+8+10+12+18+16'], '8_8'], 
[['13n_2938', '4+12+-16+-14+-18+-24+2+-6+22+-10+-26+-8+-20'], '10_75'], 
[['13n_2942', '4+-12+16+-14+20+2+-8+26+22+24+10+18+6'], '8_20'], 
[['13n_2945', '4+12+-16+14+-20+2+18+24+26+-22+-8+-10+6'], '6_1'], 
[['13a_2958', '4+14+20+24+16+18+22+2+10+8+-26+12+6'], '8_9'], 
[['13a_2972', '4+14+20+24+26+22+16+2+10+6+12+-18+8'], '10_42'], 
[['13a_2976', '4+-14+20+26+16+22+2+24+10+12+6+18+8'], '10_87'], 
[['13n_2977', '4+12+-16+14+-24+-20+2+6+-22+-26+-8+-18+-10'], '11n_37'], 
[['13n_2980', '4+-12+-16+-18+14+2+22+20+-26+-24+10+8+-6'], '9_27'], 
[['13n_2989', '4+-12+16+18+14+2+24+22+6+-26+8+10+-20'], '8_8'], 
[['13n_2992', '4+12+-16+18+14+-22+2+8+6+-24+-26+-10+-20'], '11n_97'], 
[['13n_2996', '4+12+16+18+20+2+-22+26+-24+8+-14+10+6'], '8_20'], 
[['13n_3031', '-4+12+16+18+-22+-20+2+24+6+26+-10+14+8'], '11n_37'], 
[['13a_3031', '4+-14+24+22+18+16+2+12+10+26+8+6+20'], '6_1'], 
[['13a_3039', '4+-16+10+12+22+6+20+2+24+26+8+14+18'], '10_48'], 
[['13a_3049', '4+16+-10+20+18+22+26+2+14+24+12+6+8'], '10_87'], 
[['13n_3050', '4+12+-16+20+18+2+10+24+-26+-22+8+14+-6'], '8_20'], 
[['13a_3050', '4+16+10+20+18+26+22+2+14+-24+12+8+6'], '8_8'], 
[['13a_3053', '4+16+10+20+26+18+22+2+14+-24+8+12+6'], '10_87'], 
[['13a_3056', '4+16+10+20+26+24+18+2+-22+12+8+14+6'], '8_20'], 
[['13n_3065', '4+-12+16+20+22+2+24+10+-26+8+6+14+-18'], '6_1'], 
[['13n_3075', '-4+12+16+20+24+2+26+-22+10+8+-14+6+18'], '8_20'], 
[['13n_3080', '4+-12+16+-22+14+2+18+6+10+-24+-26+-8+-20'], '10_153'], 
[['13a_3081', '4+16+12+22+24+26+20+2+10+6+14+8+-18'], '8_8'], 
[['13n_3087', '4+12+-16+-22+-20+-18+2+24+-26+-10+-8+-14+-6'], '10_3'], 
[['13a_3088', '4+16+12+24+26+20+22+2+8+10+6+14+-18'], '9_27'], 
[['13n_3093', '4+12+16+-22+-24+2+-18+-20+-10+-26+-8+-6+-14'], '11n_83'], 
[['13n_3098', '4+-12+-16+-24+-14+2+-22+-20+-26+-8+-10+-18+-6'], '10_42'], 
[['13n_3104', '4+12+16+24+14+20+2+8+26+22+10+18+-6'], '11a_103'], 
[['13n_3108', '4+12+16+-24+-18+2+-20+-22+-10+-8+-26+-6+-14'], '12n_312'], 
[['13a_3119', '4+16+20+22+26+24+6+2+8+12+14+-18+10'], '10_42'], 
[['13n_3120', '4+-12+16+24+18+2+-22+26+20+10+8+-14+6'], '8_8'], 
[['13n_3123', '4+-12+16+-24+20+2+22+8+26+14+10+18+-6'], '8_9'], 
[['13n_3127', '4+12+-16+-24+-20+-18+2+22+-26+-10+-14+-8+-6'], '10_3'], 
[['13a_3131', '4+16+22+24+26+-6+18+2+14+8+10+12+20'], '8_8'], 
[['13a_3145', '-6+8+10+14+16+20+22+2+4+24+26+18+12'], '11n_21'], 
[['13n_3147', '4+12+-18+-14+-24+2+26+22+-6+-10+-8+-16+-20'], '11n_50'], 
[['13a_3148', '-6+8+10+14+16+22+24+2+4+12+26+18+20'], '11n_21'], 
[['13a_3150', '6+8+10+16+-18+20+22+24+2+4+26+14+12'], '8_9'], 
[['13a_3168', '6+8+12+2+16+4+-22+20+10+24+26+18+14'], '10_153'], 
[['13a_3170', '6+8+12+2+16+4+24+-22+10+14+26+18+20'], '10_153'], 
[['13a_3171', '-6+8+12+2+16+20+4+22+24+26+14+10+18'], '11a_28'], 
[['13n_3180', '4+12+18+16+-22+2+24+10+6+-26+8+14+-20'], '10_140'], 
[['13a_3183', '6+8+12+2+20+18+4+22+-24+26+16+14+10'], '12n_24'], 
[['13n_3185', '4+12+-18+-16+-22+-20+2+-24+-6+-26+-10+-14+8'], '6_1'], 
[['13n_3186', '4+12+18+-16+22+20+2+-24+-26+14+10+8+-6'], '11a_103'], 
[['13a_3186', '-6+8+12+2+20+24+4+22+10+26+14+16+18'], '11a_28'], 
[['13n_3189', '4+12+-18+-16+-24+2+-20+-22+-6+10+-26+-8+-14'], '11a_115'], 
[['13a_3189', '6+8+12+2+22+4+18+20+-26+24+16+10+14'], '10_153'], 
[['13a_3191', '6+8+12+2+22+4+18+26+-24+14+16+10+20'], '10_153'], 
[['13a_3193', '6+8+12+2+22+20+4+10+24+-26+14+18+16'], '12n_24'], 
[['13n_3211', '4+12+-18+22+-14+-20+2+-8+-24+-26+-10+-16+-6'], '6_1'], 
[['13n_3225', '4+-12+-18+-24+-14+2+-20+-8+-22+-10+-26+-6+-16'], '10_87'], 
[['13a_3229', '-6+8+14+2+18+22+4+24+10+26+16+12+20'], '11a_115'], 
[['13n_3232', '-4+12+-18+-24+-16+-20+2+-22+-8+-26+-14+-10+-6'], '12a_1087'], 
[['13n_3233', '4+12+-18+-24+-16+20+2+-22+26+14+10+-8+-6'], '10_35'], 
[['13a_3233', '-6+8+14+2+18+24+4+22+26+10+16+12+20'], '11a_115'], 
[['13n_3236', '-4+12+18+-24+20+2+26+22+10+6+16+-8+14'], '6_1'], 
[['13n_3240', '4+12+-18+-24+-26+20+2+-22+-8+-14+10+-6+-16'], '12n_782'], 
[['13n_3252', '4+12+-20+-14+16+-18+2+-22+-24+-26+-6+-8+-10'], '8_20'], 
[['13n_3259', '4+12+-20+-14+-24+18+2+-22+10+26+-6+8+16'], '6_1'], 
[['13a_3263', '6+8+14+2+22+18+4+26+24+12+-16+10+20'], '8_20'], 
[['13a_3266', '-6+8+14+2+22+18+20+4+24+26+16+10+12'], '11a_164'], 
[['13a_3269', '-6+8+14+2+22+20+4+24+26+12+10+18+16'], '11a_165'], 
[['13a_3271', '6+8+14+2+22+20+18+4+-24+12+26+16+10'], '11a_58'], 
[['13a_3272', '-6+8+14+2+22+20+18+4+24+26+10+16+12'], '11a_169'], 
[['13a_3275', '-6+8+14+2+22+24+20+4+10+12+26+16+18'], '11a_164'], 
[['13n_3279', '4+12+-20+16+-24+2+26+-22+-8+-10+-14+-6+-18'], '11n_21'], 
[['13n_3283', '4+12+-20+-16+-24+-18+2+22+-26+-14+-6+-8+-10'], '6_1'], 
[['13a_3285', '-6+8+14+2+24+22+20+4+10+26+12+16+18'], '11a_169'], 
[['13a_3286', '6+8+14+2+24+22+20+4+12+-26+16+10+18'], '11a_58'], 
[['13n_3301', '4+12+20+-22+-18+-16+2+-24+-10+-26+-6+-14+-8'], '11n_132'], 
[['13n_3308', '4+12+-20+22+-24+-18+2+-6+-26+-14+-16+-10+-8'], '12n_462'], 
[['13n_3309', '4+12+-20+-22+-24+-18+2+8+-10+-26+-6+-14+-16'], '8_20'], 
[['13n_3316', '4+12+-20+-24+-16+-18+2+-8+-22+-26+-14+10+-6'], '6_1'], 
[['13n_3320', '4+12+-20+24+-18+-16+2+-22+-10+-26+-14+-6+-8'], '11n_132'], 
[['13a_3322', '6+8+16+2+18+24+22+20+4+-26+14+12+10'], '8_8'], 
[['13n_3323', '4+12+-20+-24+-18+-16+2+-22+26+-8+-14+-6+-10'], '11n_37'], 
[['13a_3325', '-6+8+16+2+20+18+24+22+4+10+26+14+12'], '11a_201'], 
[['13n_3342', '4+12+-22+-16+-18+2+10+-20+-26+24+-6+-14+-8'], '10_140'], 
[['13n_3343', '4+12+-22+16+-20+-18+2+-6+-24+-10+-26+-14+-8'], '11n_132'], 
[['13n_3344', '4+12+22+-16+-20+-18+2+-6+-24+-26+-8+-14+-10'], '11n_4'], 
[['13a_3346', '6+8+16+14+4+18+24+2+-22+12+26+10+20'], '11n_4'], 
[['13n_3348', '4+12+-22+-18+20+16+2+-24+10+8+-26+-14+-6'], '11n_116'], 
[['13a_3350', '6+8+-16+14+4+20+22+2+26+24+12+10+18'], '8_9'], 
[['13n_3352', '4+12+-22+-20+14+2+18+24+10+-8+-26+-16+-6'], '8_20'], 
[['13a_3354', '6+8+16+14+4+24+20+2+22+10+-26+18+12'], '11n_4'], 
[['13n_3371', '4+12+-22+-20+18+16+2+-24+10+8+-26+-14+-6'], '11n_116'], 
[['13a_3374', '6+8+18+2+14+-24+26+22+4+12+10+16+20'], '8_20'], 
[['13a_3375', '6+8+18+2+22+16+26+24+4+12+-14+10+20'], '8_20'], 
[['13n_3384', '4+12+22+26+18+2+8+20+10+24+-6+16+14'], '11a_36'], 
[['13a_3385', '6+8+18+16+4+20+22+26+2+-24+12+14+10'], '8_20'], 
[['13n_3387', '-4+12+-22+-26+-18+2+-8+-24+-10+-14+-6+-16+-20'], '12a_975'], 
[['13n_3392', '4+-14+-10+-16+18+-22+2+20+-24+26+-12+-6+8'], '8_20'], 
[['13n_3402', '4+-14+10+16+26+-20+2+8+-22+-24+-12+-18+6'], '10_153'], 
[['13n_3411', '4+-14+-10+-20+-16+-22+2+26+-8+-24+-6+-12+-18'], '6_1'], 
[['13n_3413', '4+14+-10+-20+-16+-26+-22+2+6+-24+-8+-12+-18'], '6_1'], 
[['13a_3413', '6+8+22+20+4+16+26+10+24+-14+2+12+18'], '11n_4'], 
[['13a_3417', '6+8+22+20+4+24+18+-10+26+14+2+16+12'], '11n_4'], 
[['13n_3425', '4+14+10+-20+26+16+-22+2+6+-24+12+-8+-18'], '10_42'], 
[['13a_3433', '6+10+12+-14+20+4+2+22+24+26+8+16+18'], '10_48'], 
[['13n_3434', '4+-14+10+20+26+-18+2+22+-12+24+8+16+6'], '8_8'], 
[['13n_3437', '-4+14+-10+-20+-26+-22+16+2+-8+-24+-12+-6+-18'], '11n_83'], 
[['13n_3439', '-4+14+-10+20+-26+24+18+2+22+8+12+16+-6'], '12n_394'], 
[['13a_3439', '6+10+-12+16+14+22+24+20+26+8+2+4+18'], '8_20'], 
[['13n_3459', '-4+14+10+22+24+-20+2+26+8+6+-12+18+16'], '8_20'], 
[['13n_3465', '4+14+10+-22+-26+-20+2+-8+-24+-6+-12+-16+-18'], '12n_106'], 
[['13n_3472', '-4+14+-10+-24+-18+22+2+20+-6+-26+12+-16+-8'], '11n_50'], 
[['13a_3474', '6+10+-12+22+18+20+26+24+8+4+2+16+14'], '12n_876'], 
[['13n_3477', '4+-14+-10+-24+-26+-18+2+-22+-12+-6+-8+-16+-20'], '10_87'], 
[['13n_3479', '4+14+-10+-24+-26+18+2+-22+12+-6+-8+-16+20'], '8_20'], 
[['13n_3488', '4+14+16+12+-26+-20+-22+2+-10+-24+-6+-8+-18'], '6_1'], 
[['13a_3495', '6+-10+14+18+2+22+4+24+8+26+16+12+20'], '11a_115'], 
[['13n_3496', '4+-14+16+-20+26+-22+2+12+8+24+-6+-10+18'], '8_20'], 
[['13a_3496', '6+-10+14+18+2+24+4+22+26+8+16+12+20'], '11a_115'], 
[['13n_3498', '4+14+18+-12+-16+22+24+2+-10+26+6+8+20'], '6_1'], 
[['13a_3511', '6+-10+14+22+2+20+4+24+26+12+8+18+16'], '11a_165'], 
[['13n_3514', '-4+14+-18+-16+-22+-24+-20+2+-6+-26+-12+-10+-8'], '12a_1277'], 
[['13n_3516', '4+14+18+16+22+-24+-20+2+6+-26+-12+-10+-8'], '11n_139'], 
[['13a_3519', '6+10+14+22+24+20+18+26+-4+12+2+8+16'], '9_27'], 
[['13a_3529', '6+10+-14+26+18+22+20+8+24+4+12+2+16'], '12n_49'], 
[['13n_3534', '4+14+18+-20+-24+-6+2+-22+-26+-12+-8+-16+-10'], '11a_35'], 
[['13a_3538', '6+10+16+12+20+2+22+-26+4+24+8+14+18'], '11n_83'], 
[['13n_3541', '4+14+-18+-20+-24+-16+22+2+-10+-26+-8+-12+-6'], '8_9'], 
[['13n_3542', '4+14+-18+20+-24+16+-22+2+10+-26+-8+-12+-6'], '11n_116'], 
[['13a_3543', '6+10+16+14+22+4+-20+2+26+24+8+12+18'], '10_42'], 
[['13a_3545', '-6+10+16+18+2+24+22+4+26+8+14+12+20'], '6_1'], 
[['13n_3547', '4+14+18+-20+-26+-24+-22+2+-8+-6+-16+-12+-10'], '11n_139'], 
[['13n_3548', '4+-14+18+-22+16+-24+2+12+8+26+-6+-10+20'], '6_1'], 
[['13n_3553', '4+14+-18+-22+-24+-16+20+2+-10+-26+-12+-8+-6'], '8_9'], 
[['13n_3564', '4+14+-18+-24+26+-6+2+22+-12+-10+-8+16+-20'], '11n_21'], 
[['13a_3576', '6+10+16+22+2+18+24+-26+4+12+14+8+20'], '12n_657'], 
[['13a_3578', '-6+10+16+22+2+20+24+4+26+12+8+18+14'], '11n_172'], 
[['13n_3590', '4+14+20+-16+-26+-6+2+-22+-24+-10+-12+-8+-18'], '10_87'], 
[['13n_3597', '4+14+-20+-18+-22+-6+2+8+-24+-12+-26+-16+-10'], '9_27'], 
[['13n_3599', '4+14+-20+-18+-24+-6+2+-22+10+-12+-26+-8+-16'], '10_129'], 
[['13n_3602', '4+14+20+18+24+16+-22+2+10+6+-26+-12+-8'], '11n_139'], 
[['13n_3606', '4+-14+20+18+-26+6+2+24+22+10+12+16+-8'], '10_129'], 
[['13n_3607', '-4+14+20+18+26+6+2+-24+-22+10+12+-16+8'], '12n_430'], 
[['13a_3618', '6+-10+18+14+2+24+8+22+26+4+16+12+20'], '11a_96'], 
[['13n_3621', '4+-14+-20+-26+-16+-22+2+-24+-10+-12+-6+-18+-8'], '10_87'], 
[['13a_3632', '-6+10+18+16+2+24+22+8+26+4+14+12+20'], '6_1'], 
[['13a_3641', '-6+10+18+16+22+4+24+20+2+26+8+14+12'], '8_8'], 
[['13a_3646', '6+10+-18+16+24+4+22+20+2+26+14+8+12'], '6_1'], 
[['13a_3647', '-6+10+18+16+24+4+26+22+2+12+14+8+20'], '8_20'], 
[['13a_3654', '-6+10+18+20+16+2+22+24+4+26+14+12+8'], '8_8'], 
[['13a_3659', '6+10+-18+20+22+4+24+8+2+26+16+12+14'], '8_8'], 
[['13a_3661', '6+10+-18+20+24+2+22+8+4+26+12+14+16'], '11a_28'], 
[['13n_3662', '4+16+-10+-24+-14+-20+-6+2+22+12+26+-8+18'], '11n_73'], 
[['13n_3664', '4+-16+-10+24+-14+20+-6+2+22+12+26+8+18'], '10_140'], 
[['13a_3664', '6+10+18+-22+4+20+8+24+26+2+12+14+16'], '6_1'], 
[['13n_3667', '4+16+-10+-24+18+-20+-22+2+14+-6+-26+-8+-12'], '10_87'], 
[['13n_3672', '4+16+10+24+26+-18+-22+2+14+6+8+-12+20'], '12n_397'], 
[['13a_3674', '-6+10+18+22+24+4+20+8+2+26+14+16+12'], '8_8'], 
[['13a_3675', '-6+10+18+24+2+20+26+22+12+4+16+8+14'], '12n_394'], 
[['13n_3679', '4+-16+10+24+26+-22+18+2+14+8+6+-12+20'], '8_20'], 
[['13n_3682', '4+16+12+18+-26+-20+22+2+24+10+6+14+-8'], '11n_50'], 
[['13n_3693', '4+-16+-12+-22+-26+-24+20+2+-8+-6+14+-18+-10'], '10_129'], 
[['13n_3694', '4+-16+12+22+26+24+-20+2+8+6+-14+18+10'], '10_129'], 
[['13n_3700', '4+-16+12+24+22+26+-20+2+10+6+-14+8+18'], '10_140'], 
[['13n_3703', '4+16+12+24+22+26+-20+2+10+8+-14+-18+6'], '8_8'], 
[['13n_3704', '4+16+12+-24+-26+-20+-22+2+-8+-10+-6+-14+-18'], '8_8'], 
[['13n_3708', '4+-16+12+26+20+6+-22+2+8+24+-14+10+18'], '10_137'], 
[['13n_3716', '4+16+20+-22+-26+-24+-6+2+-8+-12+-14+-18+-10'], '11n_50'], 
[['13a_3718', '6+10+-20+12+4+18+22+24+8+2+26+16+14'], '10_129'], 
[['13a_3725', '6+10+20+14+2+24+22+8+12+4+26+-16+18'], '8_8'], 
[['13a_3729', '-6+10+20+14+16+22+2+8+26+24+12+4+18'], '11n_132'], 
[['13a_3741', '6+-10+20+16+2+18+24+22+8+4+26+14+12'], '11a_165'], 
[['13a_3744', '6+10+20+16+2+22+24+26+8+-14+4+12+18'], '8_9'], 
[['13n_3744', '-6+8+12+2+16+4+-22+-20+10+-24+-26+-18+-14'], '11n_39'], 
[['13n_3750', '6+8+12+2+16+4+-24+-22+10+-14+26+-18+-20'], '10_153'], 
[['13a_3760', '6+10+20+18+16+4+22+24+8+-2+26+14+12'], '8_9'], 
[['13a_3770', '-6+10+20+22+24+18+4+8+2+12+26+16+14'], '8_20'], 
[['13a_3772', '-6+10+20+24+16+4+8+22+12+26+2+14+18'], '8_20'], 
[['13a_3773', '6+10+20+24+18+4+-22+26+12+2+16+8+14'], '11n_50'], 
[['13n_3775', '-6+8+12+2+22+4+-18+-20+-26+-24+-16+10+-14'], '11n_39'], 
[['13n_3781', '6+8+12+2+22+4+18+-26+-24+-14+-16+10+-20'], '10_153'], 
[['13a_3782', '6+10+22+14+2+-18+8+26+24+12+16+4+20'], '11a_36'], 
[['13n_3787', '6+8+12+14+4+20+2+22+-24+10+-26+-18+-16'], '10_87'], 
[['13a_3789', '6+-10+22+16+2+20+24+8+26+14+4+12+18'], '11a_115'], 
[['13n_3789', '6+8+12+-22+18+20+-24+-26+4+10+2+-16+-14'], '10_22'], 
[['13a_3790', '6+-10+22+16+2+24+20+26+8+12+14+4+18'], '11a_28'], 
[['13n_3790', '-6+8+12+22+-18+-20+26+24+4+-10+2+16+14'], '6_1'], 
[['13n_3794', '6+8+12+22+20+-18+26+24+4+-10+2+16+14'], '6_1'], 
[['13n_3795', '-6+8+12+22+20+18+-26+-24+4+10+2+-16+-14'], '11a_201'], 
[['13a_3810', '6+10+24+14+2+22+20+8+-12+26+16+4+18'], '8_8'], 
[['13n_3816', '6+8+14+2+18+-24+4+20+22+12+26+-10+-16'], '10_48'], 
[['13a_3817', '6+10+24+16+20+22+4+8+26+14+-2+12+18'], '10_137'], 
[['13a_3820', '-6+10+24+18+2+20+26+22+12+8+16+4+14'], '12n_870'], 
[['13a_3825', '6+10+24+26+-16+22+20+2+4+14+12+18+8'], '6_1'], 
[['13n_3826', '6+8+14+2+-20+-18+-22+4+24+-10+-26+-16+-12'], '11n_97'], 
[['13n_3832', '6+8+14+2+-20+-24+-22+4+-10+26+-16+-12+-18'], '11n_97'], 
[['13a_3833', '6+10+26+18+16+24+22+2+8+-4+14+12+20'], '11n_139'], 
[['13a_3841', '6+-12+10+16+26+20+24+22+8+4+2+14+18'], '6_1'], 
[['13a_3842', '-6+12+10+16+26+22+20+24+8+14+4+2+18'], '10_129'], 
[['13n_3844', '6+8+14+2+-22+-18+-20+4+-24+-26+-16+-10+12'], '8_20'], 
[['13a_3848', '6+-12+10+18+24+16+22+4+2+26+8+14+20'], '10_137'], 
[['13n_3848', '-6+8+14+2+-22+20+18+4+-24+12+-26+-16+-10'], '11n_116'], 
[['13n_3850', '6+8+14+2+-22+-20+-18+4+-24+26+-10+-16+-12'], '11n_37'], 
[['13a_3854', '-6+12+10+20+18+4+2+22+24+26+14+16+8'], '12n_309'], 
[['13n_3855', '6+8+14+2+-22+-24+-20+4+10+-12+-26+-16+-18'], '8_20'], 
[['13n_3861', '-6+8+14+2+24+16+-20+4+22+-26+-12+10+-18'], '11n_116'], 
[['13a_3862', '6+12+10+24+18+16+-22+2+4+26+8+14+20'], '11a_96'], 
[['13a_3865', '6+-12+10+26+14+20+22+8+24+2+4+18+16'], '6_1'], 
[['13a_3868', '6+12+10+26+16+20+24+22+8+-2+4+14+18'], '12n_145'], 
[['13a_3873', '6+12+10+26+20+18+22+24+-2+4+8+16+14'], '11n_139'], 
[['13n_3884', '6+8+14+-24+22+20+18+-26+4+12+10+2+-16'], '10_3'], 
[['13n_3885', '6+8+16+2+-20+-18+22+-24+4+-10+-26+-14+-12'], '11n_97'], 
[['13a_3889', '6+-12+14+18+22+2+4+24+8+26+16+10+20'], '11a_115'], 
[['13n_3892', '6+8+16+2+-22+-18+24+-20+4+-12+-26+-10+-14'], '11n_73'], 
[['13a_3905', '6+12+14+20+22+24+18+26+-4+2+10+8+16'], '6_1'], 
[['13a_3908', '6+12+-14+20+26+22+18+24+4+2+8+16+10'], '11n_37'], 
[['13a_3909', '6+12+14+22+16+18+20+26+24+-4+2+8+10'], '9_27'], 
[['13a_3914', '-6+12+14+22+20+2+4+24+26+10+8+18+16'], '10_140'], 
[['13a_3917', '6+12+-14+22+20+4+2+26+24+10+8+18+16'], '6_1'], 
[['13a_3923', '-6+12+14+22+24+20+18+26+4+2+10+8+16'], '11n_37'], 
[['13a_3925', '-6+12+14+24+18+22+20+26+8+4+2+10+16'], '11n_37'], 
[['13a_3931', '6+12+14+26+20+22+18+24+-4+2+10+16+8'], '6_1'], 
[['13a_3944', '6+12+-16+18+24+2+22+4+26+8+14+10+20'], '11a_115'], 
[['13n_3944', '6+8+22+24+4+18+-20+-10+26+-14+-12+2+16'], '10_87'], 
[['13n_3950', '6+-10+-12+14+-16+20+26+-22+-24+-4+-2+-8+-18'], '8_20'], 
[['13n_3952', '6+-10+-12+14+-16+20+26+22+-24+-4+-2+8+-18'], '8_20'], 
[['13n_3956', '6+-10+12+14+-16+20+26+-22+24+4+-2+-8+-18'], '10_129'], 
[['13a_3959', '6+12+-16+22+20+2+24+4+26+10+8+18+14'], '11a_165'], 
[['13n_3962', '6+10+12+-14+-16+20+-26+-22+-24+4+2+8+-18'], '6_1'], 
[['13n_3973', '6+-10+-12+14+-16+-22+26+-20+24+-8+2+-4+18'], '10_153'], 
[['13n_3975', '-6+-10+12+14+-16+22+26+-20+-24+-8+2+-4+-18'], '6_1'], 
[['13n_3982', '-6+10+12+14+-16+22+26+-20+24+-8+2+4+18'], '10_129'], 
[['13a_3983', '6+-12+18+14+4+20+22+26+24+10+2+8+16'], '6_1'], 
[['13a_3993', '6+12+-18+14+22+24+2+20+4+26+10+8+16'], '11a_87'], 
[['13a_4000', '6+12+18+16+14+4+22+24+-2+26+10+8+20'], '10_129'], 
[['13n_4003', '6+10+-12+14+24+18+26+-22+2+4+8+-16+20'], '11n_132'], 
[['13n_4004', '6+-10+-12+14+24+-20+26+-22+8+-4+-2+16+18'], '11n_37'], 
[['13a_4007', '6+12+-18+16+22+24+4+20+2+26+10+8+14'], '6_1'], 
[['13n_4014', '6+10+12+16+18+20+-24+-26+22+-4+2+8+-14'], '6_1'], 
[['13n_4016', '6+-10+-12+16+18+-20+-26+-24+22+-4+2+8+-14'], '10_137'], 
[['13a_4017', '-6+12+18+20+14+4+22+26+24+2+8+10+16'], '10_137'], 
[['13n_4019', '6+10+12+16+18+20+-26+-24+-22+4+2+8+-14'], '6_1'], 
[['13a_4027', '-6+12+18+20+22+24+2+8+4+26+14+10+16'], '8_9'], 
[['13n_4028', '6+-10+-12+16+-24+-18+20+22+-2+-4+26+8+14'], '11n_4'], 
[['13a_4033', '-6+12+18+20+24+16+2+22+4+26+14+10+8'], '8_8'], 
[['13n_4036', '6+10+12+16+24+-18+-26+-22+2+4+-14+8+-20'], '8_20'], 
[['13a_4047', '6+12+-18+22+20+16+2+24+4+26+8+14+10'], '11a_169'], 
[['13a_4051', '-6+12+18+22+24+4+20+10+26+2+14+8+16'], '8_20'], 
[['13n_4058', '6+10+-12+-20+-24+18+-26+-22+4+2+-14+-8+-16'], '10_87'], 
[['13a_4062', '-6+12+18+24+14+20+2+22+26+4+10+8+16'], '11n_83'], 
[['13n_4070', '6+-10+12+-22+18+-20+26+24+8+-4+2+16+14'], '10_129'], 
[['13n_4074', '6+10+12+22+20+18+-26+-24+-4+2+8+-16+-14'], '11n_139'], 
[['13n_4079', '-6+10+12+-22+-24+18+20+-8+2+4+-26+-16+-14'], '12n_702'], 
[['13n_4081', '6+10+-12+24+-18+-20+26+8+22+-4+-2+16+14'], '6_1'], 
[['13n_4083', '6+-10+12+-24+18+-22+20+26+8+14+-4+2+16'], '10_140'], 
[['13n_4089', '6+-10+-12+26+-18+20+8+24+22+-4+-2+16+14'], '6_1'], 
[['13n_4093', '6+10+-12+26+20+16+-22+4+2+24+-14+8+18'], '12n_49'], 
[['13n_4100', '-6+10+14+16+18+-22+-20+26+24+4+-12+2+8'], '8_8'], 
[['13n_4102', '-6+-10+14+16+22+-4+20+2+24+26+12+8+18'], '6_1'], 
[['13n_4114', '6+-10+14+16+-24+-4+20+2+22+12+26+8+18'], '11n_21'], 
[['13a_4131', '6+12+20+14+24+4+22+8+10+-26+2+16+18'], '11a_326'], 
[['13a_4135', '6+12+20+14+-24+22+2+8+10+26+4+16+18'], '9_41'], 
[['13n_4139', '6+-10+14+-20+2+16+22+4+24+-8+26+12+18'], '11n_83'], 
[['13a_4142', '6+12+20+16+-18+2+22+26+24+14+4+10+8'], '6_1'], 
[['13n_4151', '6+10+14+20+2+22+18+-4+24+26+8+16+12'], '11a_35'], 
[['13a_4161', '6+12+20+18+14+4+-22+26+24+2+10+8+16'], '10_129'], 
[['13n_4162', '6+-10+-14+20+2+22+26+-4+24+12+8+18+16'], '10_22'], 
[['13a_4166', '6+12+20+18+16+4+24+22+26+-2+10+14+8'], '10_140'], 
[['13a_4167', '-6+12+20+18+16+24+4+22+8+2+26+10+14'], '9_27'], 
[['13a_4180', '-6+12+20+22+24+2+18+8+10+4+26+16+14'], '8_20'], 
[['13n_4182', '-6+10+14+22+2+-20+4+26+24+-12+8+18+16'], '10_129'], 
[['13a_4182', '-6+12+20+22+24+18+2+8+10+4+26+14+16'], '8_9'], 
[['13n_4206', '6+-10+-14+24+2+22+20+-4+12+-26+16+8+-18'], '10_129'], 
[['13n_4216', '6+10+14+24+22+18+-20+26+4+-12+2+8+16'], '6_1'], 
[['13n_4227', '6+10+14+26+-22+20+18+-24+4+12+2+-16+8'], '12n_48'], 
[['13n_4231', '6+-10+-16+12+22+-2+20+4+24+26+8+14+18'], '10_48'], 
[['13a_4234', '6+12+22+26+16+-20+4+8+10+24+14+2+18'], '11n_67'], 
[['13n_4238', '6+10+-16+14+20+-2+22+26+-4+24+12+8+18'], '10_22'], 
[['13a_4244', '6+14+10+18+2+22+4+-24+26+8+16+12+20'], '11n_172'], 
[['13a_4245', '6+14+10+18+-2+24+4+22+8+26+16+12+20'], '11n_116'], 
[['13a_4250', '6+14+-10+20+2+26+22+4+24+12+8+16+18'], '8_8'], 
[['13n_4255', '6+-10+16+-18+22+-4+20+26+2+24+12+8+14'], '12n_394'], 
[['13n_4257', '-6+10+16+18+-22+4+-20+26+2+24+-12+-8+14'], '8_20'], 
[['13a_4269', '6+14+12+16+26+24+-20+22+8+4+2+18+10'], '8_8'], 
[['13n_4282', '6+10+-16+20+2+22+26+24+-4+12+8+-18+14'], '12n_399'], 
[['13n_4283', '6+10+16+20+2+-22+-26+-24+4+-12+-8+-18+-14'], '11n_97'], 
[['13a_4284', '6+14+12+-22+24+26+20+8+10+4+2+16+18'], '12n_702'], 
[['13n_4288', '-6+10+-16+20+2+24+22+26+-4+14+8+12+18'], '12n_782'], 
[['13n_4290', '6+10+16+20+2+-24+-22+-26+4+14+8+-12+18'], '8_9'], 
[['13n_4311', '-6+-10+16+20+22+-4+8+2+26+24+14+12+18'], '8_20'], 
[['13n_4312', '6+10+16+20+22+4+8+2+-26+-24+14+-12+-18'], '10_137'], 
[['13n_4315', '-6+-10+16+20+-24+18+4+-22+12+-2+26+-14+-8'], '11n_132'], 
[['13n_4316', '6+10+-16+-20+24+-18+-4+-22+-12+2+26+-14+8'], '8_20'], 
[['13n_4317', '6+10+16+20+24+-18+-4+22+-12+2+26+14+8'], '11a_96'], 
[['13n_4319', '6+-10+16+-22+2+18+20+26+4+24+14+-8+12'], '11n_4'], 
[['13n_4320', '6+-10+16+22+2+18+-20+26+4+24+-14+8+12'], '11n_4'], 
[['13n_4323', '6+-10+-16+22+-2+20+18+4+26+24+8+12+14'], '10_42'], 
[['13n_4330', '6+-10+-16+22+2+24+20+26+-4+14+12+8+18'], '10_22'], 
[['13n_4331', '-6+10+16+-22+2+24+20+26+4+14+12+-8+18'], '12n_313'], 
[['13n_4332', '-6+10+16+-22+18+4+-20+26+2+24+-14+-8+12'], '11n_21'], 
[['13a_4340', '6+14+18+16+24+-4+20+22+26+12+2+10+8'], '11n_83'], 
[['13a_4342', '6+14+18+16+24+22+4+8+-2+26+12+10+20'], '6_1'], 
[['13n_4346', '-6+10+16+24+2+-22+-20+4+26+-14+-12+8+18'], '10_129'], 
[['13n_4348', '6+10+-16+24+4+-20+-22+2+26+8+-14+-12+18'], '8_8'], 
[['13a_4351', '-6+14+18+20+22+26+4+24+12+2+8+10+16'], '8_8'], 
[['13a_4354', '6+14+18+-20+24+26+4+22+12+2+8+16+10'], '11a_316'], 
[['13a_4359', '-6+14+18+22+24+4+20+8+26+12+2+16+10'], '10_87'], 
[['13a_4360', '6+14+18+-22+24+26+4+20+12+2+16+8+10'], '11a_316'], 
[['13a_4364', '-6+14+18+22+26+4+20+24+10+12+2+8+16'], '11n_21'], 
[['13n_4367', '6+-10+-18+12+22+-2+20+24+4+26+8+14+16'], '10_48'], 
[['13a_4367', '6+14+18+24+26+4+-20+22+10+12+2+16+8'], '11a_316'], 
[['13n_4372', '6+-10+-18+-12+22+-2+20+-24+-4+26+8+-16+-14'], '10_137'], 
[['13a_4375', '6+-14+18+26+16+4+20+22+24+12+2+10+8'], '6_1'], 
[['13a_4378', '6+14+18+26+20+16+4+22+-24+2+10+12+8'], '12n_360'], 
[['13n_4396', '-6+10+-18+12+22+2+26+24+-4+14+8+16+20'], '9_27'], 
[['13a_4410', '-6+14+20+16+18+24+4+22+8+26+2+12+10'], '6_1'], 
[['13n_4414', '6+-10+-18+-14+24+-2+22+20+-4+26+8+12+16'], '6_1'], 
[['13a_4416', '6+14+20+-16+24+26+4+22+8+12+2+18+10'], '11a_316'], 
[['13a_4418', '6+14+20+16+26+4+-22+24+8+10+12+2+18'], '11a_326'], 
[['13n_4421', '6+10+18+14+24+4+-20+-22+2+26+8+-16+12'], '11n_50'], 
[['13a_4430', '6+14+20+18+24+16+4+22+26+-2+12+10+8'], '10_129'], 
[['13n_4431', '-6+-10+18+16+-22+-4+24+20+2+26+-8+14+12'], '6_1'], 
[['13n_4436', '6+10+-18+16+-22+-20+-2+24+26+-12+-4+14+8'], '8_9'], 
[['13a_4442', '-6+14+20+22+16+26+4+24+10+12+2+8+18'], '8_8'], 
[['13a_4443', '-6+14+20+22+18+26+4+8+24+12+2+16+10'], '6_1'], 
[['13a_4444', '-6+14+20+22+24+18+4+8+10+26+2+16+12'], '9_27'], 
[['13n_4457', '6+-10+18+20+16+-4+-22+24+2+26+8+14+12'], '11n_172'], 
[['13a_4473', '6+14+22+18+16+4+20+-24+26+2+12+10+8'], '10_129'], 
[['13n_4476', '-6+-10+18+20+24+-2+22+8+4+26+14+12+16'], '10_137'], 
[['13n_4481', '6+-10+18+22+16+-4+-20+24+2+26+14+8+12'], '11n_172'], 
[['13n_4482', '6+-10+-18+22+24+-2+8+20+4+26+14+12+16'], '10_87'], 
[['13a_4485', '6+14+22+20+-24+18+4+8+10+26+2+12+16'], '8_20'], 
[['13n_4494', '6+-10+18+-24+-22+-2+8+-20+26+4+-14+-12+16'], '6_1'], 
[['13a_4500', '6+16+10+20+2+26+22+24+4+-12+8+14+18'], '11n_21'], 
[['13n_4510', '6+-10+20+14+2+22+-18+8+-24+26+4+-16+-12'], '11n_4'], 
[['13n_4512', '6+10+-20+14+2+-22+-26+8+24+-12+-4+-16+-18'], '11n_132'], 
[['13n_4515', '6+-10+20+-14+2+22+26+-8+24+12+4+18+16'], '11n_83'], 
[['13n_4517', '6+-10+20+-14+-2+24+22+-8+12+4+26+-16+18'], '11n_21'], 
[['13n_4522', '6+-10+20+-14+16+-4+24+-22+12+-26+2+-8+18'], '10_140'], 
[['13n_4532', '-6+-10+20+14+24+-4+18+22+8+26+2+16+12'], '6_1'], 
[['13n_4536', '6+10+-20+16+2+-22+24+-26+8+-12+-4+-18+-14'], '11n_132'], 
[['13n_4540', '6+10+20+-16+2+-22+26+24+-8+12+4+18+14'], '10_129'], 
[['13n_4541', '-6+10+20+16+2+22+-26+-24+8+12+4+18+-14'], '12n_782'], 
[['13a_4543', '6+16+18+20+-2+4+22+24+10+26+8+14+12'], '12n_24'], 
[['13n_4548', '6+-10+20+-16+22+-4+-24+26+-8+14+2+12+18'], '10_140'], 
[['13n_4553', '-6+-10+20+18+14+-4+24+8+22+2+26+16+12'], '6_1'], 
[['13n_4555', '-6+-10+20+22+16+-4+18+8+24+26+2+14+12'], '8_8'], 
[['13n_4572', '6+-10+22+-12+16+-2+20+8+-24+14+26+4+-18'], '12n_430'], 
[['13n_4575', '-6+10+22+12+-16+2+20+-8+24+14+26+4+18'], '10_129'], 
[['13n_4577', '6+-10+-22+-12+-16+-2+26+20+-8+24+-4+14+18'], '12n_360'], 
[['13a_4588', '6+-16+24+20+18+26+4+22+10+8+2+14+12'], '10_129'], 
[['13n_4595', '6+10+-22+-14+2+-18+8+26+24+-12+16+-4+20'], '10_153'], 
[['13a_4597', '6+18+12+-20+22+4+24+26+10+2+8+16+14'], '11a_316'], 
[['13n_4598', '-6+-10+-22+14+-2+-20+8+24+26+-12+-4+18+16'], '12n_708'], 
[['13a_4601', '6+18+12+20+-24+4+26+22+10+2+14+8+16'], '11a_316'], 
[['13n_4602', '6+10+22+16+2+18+20+26+8+24+14+-4+12'], '11a_35'], 
[['13n_4604', '6+10+-22+16+2+18+-24+-26+8+-12+-14+-4+-20'], '11n_132'], 
[['13a_4604', '6+18+-12+22+20+4+26+24+10+2+8+16+14'], '11a_201'], 
[['13n_4610', '6+10+22+-16+2+-24+20+26+-8+14+12+4+18'], '10_140'], 
[['13a_4613', '6+18+14+-22+24+4+20+26+10+12+2+8+16'], '11a_326'], 
[['13a_4619', '6+18+-14+26+22+20+4+24+12+2+10+16+8'], '11a_103'], 
[['13a_4627', '-6+20+12+14+18+4+26+24+22+10+2+16+8'], '8_20'], 
[['13a_4629', '6+20+-12+14+24+4+26+22+8+10+2+16+18'], '11a_164'], 
[['13a_4631', '6+20+-12+16+18+4+26+24+22+10+2+8+14'], '11a_169'], 
[['13n_4634', '6+10+-24+-14+2+-22+-20+-8+-12+26+-16+4+18'], '10_153'], 
[['13a_4635', '-6+20+12+18+16+22+4+24+26+2+14+10+8'], '8_20'], 
[['13n_4642', '6+-10+24+14+16+-4+-20+22+12+26+8+2+18'], '11n_132'], 
[['13n_4646', '-6+-10+-24+16+-2+-20+-22+8+26+-14+-12+-4+18'], '12n_721'], 
[['13a_4647', '6+20+12+22+-16+4+26+8+24+10+2+14+18'], '11a_316'], 
[['13a_4649', '6+20+12+-22+18+4+24+26+8+10+2+16+14'], '10_48'], 
[['13a_4652', '6+20+12+-22+18+4+26+24+10+8+2+16+14'], '10_129'], 
[['13a_4662', '6+20+18+14+4+2+22+24+26+-10+12+8+16'], '8_9'], 
[['13a_4664', '6+20+18+14+22+4+2+24+26+-12+8+10+16'], '8_9'], 
[['13n_4666', '-6+12+10+16+18+20+-24+-22+26+4+2+-14+8'], '11n_50'], 
[['13n_4667', '6+-12+10+16+26+-20+22+8+24+2+-4+18+-14'], '10_140'], 
[['13a_4668', '-6+20+18+14+24+4+2+22+26+12+8+16+10'], '10_87'], 
[['13n_4682', '6+-12+10+18+26+-20+-22+24+8+2+-4+16+14'], '12n_430'], 
[['13a_4683', '-6+20+18+24+22+4+2+8+26+12+10+14+16'], '11n_83'], 
[['13a_4686', '6+20+18+26+14+-4+2+24+22+12+10+16+8'], '6_1'], 
[['13n_4688', '6+12+10+22+26+-18+20+-24+4+2+14+8+-16'], '8_20'], 
[['13a_4689', '6+20+18+26+16+22+4+2+24+-14+12+10+8'], '6_1'], 
[['13a_4696', '6+22+12+14+24+4+26+20+10+8+2+16+-18'], '8_20'], 
[['13n_4697', '6+-12+-10+26+14+20+-22+8+24+-2+-4+18+16'], '6_1'], 
[['13n_4701', '6+-12+-10+26+16+20+-24+-22+8+-2+-4+-14+18'], '6_1'], 
[['13a_4706', '6+-22+18+26+24+4+20+2+8+12+14+10+16'], '10_42'], 
[['13a_4710', '6+-22+20+14+16+4+2+24+10+26+12+8+18'], '6_1'], 
[['13a_4711', '6+22+20+14+18+4+2+24+26+10+-12+8+16'], '8_9'], 
[['13a_4721', '-8+10+12+14+16+22+20+2+24+26+6+4+18'], '8_20'], 
[['13n_4733', '6+12+14+24+22+20+18+-26+-4+2+10+8+-16'], '11n_139'], 
[['13n_4737', '6+12+-16+14+20+22+-2+26+-4+24+10+8+18'], '10_22'], 
[['13a_4743', '-8+10+18+22+20+4+24+26+6+12+2+16+14'], '8_20'], 
[['13a_4745', '-8+10+20+16+2+24+6+22+26+12+14+4+18'], '11a_326'], 
[['13a_4746', '-8+10+20+26+16+24+6+22+2+12+14+4+18'], '11a_326'], 
[['13a_4748', '8+10+22+20+2+18+6+4+24+-26+14+16+12'], '10_87'], 
[['13n_4750', '6+12+16+20+22+2+24+26+-4+14+10+8+18'], '11a_87'], 
[['13a_4759', '8+12+18+-14+22+24+20+26+6+4+2+10+16'], '11n_37'], 
[['13n_4762', '-6+12+16+24+18+4+-22+2+10+26+8+-14+20'], '11n_132'], 
[['13n_4764', '-6+12+16+-24+-20+4+22+2+-26+-8+-10+14+-18'], '12n_876'], 
[['13n_4765', '6+-12+16+24+20+-4+-22+2+26+10+8+14+18'], '6_1'], 
[['13n_4768', '6+12+-16+24+22+2+-20+4+26+-14+10+8+18'], '10_140'], 
[['13n_4769', '-6+12+16+24+22+4+-20+2+26+10+-14+8+18'], '8_20'], 
[['13n_4772', '6+-12+-16+26+-20+-2+22+-24+-4+-14+-10+-18+8'], '10_137'], 
[['13n_4777', '6+12+16+26+20+2+24+22+-4+14+8+18+10'], '11a_36'], 
[['13n_4781', '6+-12+16+26+-22+-4+-20+8+2+-24+-10+-14+-18'], '12n_870'], 
[['13a_4794', '8+14+16+20+-22+26+6+4+24+12+2+10+18'], '11a_316'], 
[['13a_4808', '8+14+20+-16+24+22+6+2+26+12+4+10+18'], '6_1'], 
[['13n_4815', '-6+12+-18+16+22+2+24+8+26+-4+14+10+20'], '12n_876'], 
[['13n_4816', '6+-12+18+16+22+-2+24+10+-26+4+8+14+20'], '6_1'], 
[['13a_4818', '8+14+22+16+24+20+-6+2+26+12+10+4+18'], '12n_430'], 
[['13n_4831', '-6+-12+18+20+14+24+-2+22+4+26+8+10+16'], '8_8'], 
[['13n_4839', '6+-12+18+20+16+-24+-4+22+2+26+8+10+14'], '11n_172'], 
[['13a_4846', '8+16+-22+20+18+24+6+4+2+26+14+12+10'], '9_41'], 
[['13n_4864', '6+12+18+-22+-20+24+4+10+-2+26+-8+16+14'], '10_137'], 
[['13n_4870', '6+12+-18+-24+2+16+22+4+10+26+14+-8+20'], '11n_132'], 
[['13n_4871', '-6+12+18+24+2+16+-22+4+10+26+-14+8+20'], '10_140'], 
[['13n_4873', '6+-12+18+-24+14+-2+22+8+4+26+16+10+20'], '9_27'], 
[['13n_4885', '6+-12+-18+26+20+22+-2+10+4+24+14+16+8'], '10_87'], 
[['13n_4895', '-6+-12+20+14+16+24+-2+22+10+4+26+8+18'], '12n_802'], 
[['13n_4919', '6+-12+20+22+16+-24+-2+10+8+4+26+14+18'], '10_42'], 
[['13n_4940', '6+-14+10+20+2+18+22+-4+-24+26+8+16+12'], '11n_172'], 
[['13n_4955', '6+14+12+-16+18+26+-20+22+-24+4+2+-8+10'], '8_20'], 
[['13n_4956', '6+14+12+16+-18+26+-20+22+-24+4+2+-8+10'], '8_20'], 
[['13n_4979', '6+14+18+-20+-16+-24+4+-22+26+2+8+-12+-10'], '11n_139'], 
[['13n_4980', '-6+-14+18+20+22+16+-4+24+26+2+8+10+12'], '8_9'], 
[['13n_5002', '-6+-14+20+22+16+18+-4+24+10+26+2+8+12'], '8_9'], 
[['13n_5005', '6+14+20+22+-26+-18+4+24+-12+-10+2+8+16'], '12n_360'], 
[['13n_5010', '6+-14+22+20+16+18+8+-4+-24+26+2+10+12'], '8_20'], 
[['13n_5012', '6+14+24+20+16+4+22+-8+-10+26+2+12+18'], '10_129'], 
[['13n_5019', '6+16+10+20+2+-24+-26+-22+-4+-14+8+-18+-12'], '11n_73'], 
[['13n_5035', '6+-16+10+22+-26+4+20+24+-2+14+8+18+12'], '8_9'], 
[['13n_5047', '-6+-16+12+20+22+2+26+24+-4+14+10+8+18'], '6_1'], 
[['13n_5053', '6+16+12+-22+-20+-18+2+24+4+-26+-8+14+-10'], '12n_312'], 
[['13n_5057', '6+16+-18+-20+2+4+24+22+10+26+-8+14+12'], '11n_139'], 
[['13n_5069', '-6+-20+-12+16+24+18+-4+22+26+-14+-2+10+8'], '10_3'], 
[['13n_5073', '6+20+18+14+-24+4+2+-22+26+-12+-8+-16+-10'], '8_20'], 
[['13n_5081', '6+-22+18+24+26+-4+-20+-2+-10+-12+-14+-16+8'], '11n_37'], 
[['13n_5085', '6+-22+20+26+-18+-4+-2+-24+-10+-8+-12+-16+-14'], '12n_145'], 
[['13n_5089', '-8+10+12+20+22+18+-24+-26+4+6+2+-16+-14'], '11n_37'], 
[['13n_5099', '8+12+-18+-20+-16+24+22+2+26+-6+14+4+10'], '8_8'], 
[['13a_7', '-4+8+10+14+2+18+6+22+12+24+16+26+20'], '8_20'], 
[['13n_9', '4+8+10+-14+2+16+20+-6+24+22+12+-26+18'], '6_1'], 
[['13a_11', '4+8+10+14+2+18+20+6+22+26+-24+16+12'], '12n_4'], 
[['13n_20', '-4+8+10+14+2+-18+6+20+24+-12+26+16+22'], '8_8'], 
[['13a_22', '-4+8+10+14+2+20+16+6+24+22+12+26+18'], '8_8'], 
[['13a_24', '4+8+10+14+2+20+22+6+12+24+16+-26+18'], '12n_4'], 
[['13a_28', '-4+8+10+14+2+24+6+18+22+26+16+12+20'], '8_20'], 
[['13a_62', '-4+8+10+16+2+22+18+6+14+26+24+12+20'], '8_8'], 
[['13n_64', '4+8+10+-14+2+-20+18+-6+22+26+24+16+12'], '10_137'], 
[['13n_70', '4+8+10+-14+2+22+-20+-6+12+24+16+26+18'], '10_137'], 
[['13a_70', '4+8+10+16+2+24+18+6+-20+14+26+12+22'], '10_137'], 
[['13a_74', '4+8+10+16+2+24+20+6+22+14+18+-26+12'], '10_137'], 
[['13a_78', '4+8+10+16+2+24+22+-18+6+26+14+12+20'], '12n_48'], 
[['13a_81', '-4+8+10+18+2+20+22+24+6+16+26+14+12'], '8_9'], 
[['13n_87', '4+8+10+-16+2+-18+-20+22+-6+-26+-24+-14+-12'], '10_137'], 
[['13n_89', '4+8+10+16+2+-18+-20+22+6+-26+-24+-14+-12'], '10_137'], 
[['13a_91', '4+8+10+18+2+20+24+22+6+-26+16+14+12'], '10_35'], 
[['13n_93', '-4+8+10+-16+2+-18+-20+-24+-6+-22+-12+-26+-14'], '10_75'], 
[['13a_93', '4+8+10+18+2+-22+20+24+6+14+26+16+12'], '10_137'], 
[['13n_95', '4+8+10+16+2+-18+20+-24+6+-22+-12+-26+-14'], '10_137'], 
[['13n_97', '-4+8+10+16+2+18+-22+6+14+24+-12+26+20'], '8_20'], 
[['13n_99', '-4+8+10+16+2+18+-22+6+14+-24+-26+-12+-20'], '8_20'], 
[['13n_101', '-4+8+10+-16+2+-18+-22+-6+-26+-14+-24+-12+-20'], '10_42'], 
[['13a_102', '4+8+10+18+2+22+26+20+6+24+12+-16+14'], '10_137'], 
[['13a_105', '-4+8+10+18+2+24+22+20+6+16+14+26+12'], '8_8'], 
[['13a_115', '-4+8+12+2+14+18+6+24+20+10+26+16+22'], '10_35'], 
[['13a_117', '4+8+12+2+14+20+6+-22+24+10+26+18+16'], '8_8'], 
[['13n_129', '-4+8+10+16+2+-20+-22+6+24+-14+-12+26+18'], '8_9'], 
[['13a_130', '-4+8+12+2+16+6+22+10+24+26+14+20+18'], '11n_37'], 
[['13a_141', '-4+8+12+2+16+22+6+20+24+10+14+26+18'], '11n_50'], 
[['13a_142', '-4+8+12+2+16+24+6+22+26+10+14+20+18'], '11n_50'], 
[['13a_152', '-4+8+12+2+18+6+22+24+20+10+26+14+16'], '10_48'], 
[['13n_158', '4+-8+10+16+2+-22+-20+6+-24+-14+-12+-26+-18'], '10_140'], 
[['13a_182', '-4+8+12+2+20+16+6+22+26+24+14+10+18'], '11n_83'], 
[['13a_192', '-4+8+12+2+22+6+18+20+24+14+10+26+16'], '11n_37'], 
[['13a_206', '-4+8+12+2+24+20+6+22+10+26+16+14+18'], '11n_83'], 
[['13a_211', '-4+8+12+16+2+18+20+24+10+6+26+14+22'], '12n_380'], 
[['13a_215', '4+8+12+16+2+20+24+26+-22+10+18+6+14'], '11a_28'], 
[['13n_219', '-4+8+-12+2+14+18+-6+20+24+10+26+16+22'], '11a_36'], 
[['13a_221', '4+8+12+18+2+20+22+-24+26+10+6+16+14'], '11a_28'], 
[['13a_228', '4+8+-12+20+2+18+24+22+6+10+16+26+14'], '10_42'], 
[['13n_229', '-4+8+-12+2+14+18+-6+-22+10+24+-16+26+20'], '11n_21'], 
[['13a_230', '4+8+-12+22+2+20+26+24+6+10+18+16+14'], '11n_83'], 
[['13n_237', '4+-8+12+2+14+18+6+-22+10+-24+-16+-26+-20'], '10_153'], 
[['13a_245', '4+8+14+2+16+20+6+12+24+10+-26+18+22'], '11a_36'], 
[['13n_249', '4+8+12+2+-14+-18+6+-22+-10+26+-24+-16+-20'], '11n_21'], 
[['13n_250', '4+8+12+2+14+-18+6+-22+-10+26+-24+-16+-20'], '11n_21'], 
[['13a_250', '-4+8+14+2+16+20+6+26+22+24+12+18+10'], '10_48'], 
[['13a_256', '-4+8+14+2+16+20+22+6+24+26+12+10+18'], '10_22'], 
[['13a_261', '4+8+14+2+16+20+26+6+-24+22+12+18+10'], '11a_35'], 
[['13a_263', '4+8+14+2+16+22+6+12+-26+24+10+20+18'], '11a_36'], 
[['13a_267', '-4+8+14+2+16+22+20+6+26+24+12+10+18'], '10_3'], 
[['13n_276', '4+8+12+2+-14+-20+6+-24+22+-10+-18+-26+-16'], '11n_21'], 
[['13n_278', '-4+8+-12+2+14+20+-6+24+26+22+10+18+16'], '11a_58'], 
[['13a_278', '-4+8+14+2+18+16+24+6+20+10+26+12+22'], '11n_50'], 
[['13n_289', '-4+8+-12+2+14+24+-6+18+22+-26+16+10+-20'], '11n_21'], 
[['13a_290', '-4+8+14+2+18+20+22+6+24+10+26+16+12'], '11n_37'], 
[['13a_294', '-4+8+14+2+18+22+6+24+12+26+10+16+20'], '11n_37'], 
[['13n_296', '4+-8+12+2+14+24+6+-18+-22+-26+-16+10+-20'], '10_153'], 
[['13n_297', '4+8+12+2+-14+24+6+-18+-22+26+-16+10+20'], '11n_39'], 
[['13a_298', '4+8+14+2+18+-22+16+6+12+26+24+10+20'], '8_8'], 
[['13a_302', '4+8+14+2+18+24+6+12+-22+26+10+16+20'], '11a_36'], 
[['13n_313', '4+8+-12+2+16+-6+-18+-22+-10+-26+-24+-14+-20'], '6_1'], 
[['13n_315', '4+8+12+2+-16+6+-18+22+-10+-26+-24+-14+-20'], '8_20'], 
[['13n_324', '4+8+-12+2+16+-6+20+10+24+22+14+-26+18'], '8_20'], 
[['13a_327', '-4+8+14+2+20+22+6+26+24+12+10+18+16'], '10_22'], 
[['13n_331', '4+8+12+2+-16+6+-20+22+-10+24+26+18+14'], '10_153'], 
[['13a_336', '-4+8+14+2+20+22+24+6+10+26+16+12+18'], '11n_37'], 
[['13n_345', '4+8+12+2+-16+6+-22+-20+-10+-24+-26+-18+14'], '8_20'], 
[['13n_358', '4+8+12+2+-16+6+-24+-22+-10+14+-26+-18+-20'], '8_20'], 
[['13n_366', '-4+8+12+2+-16+-20+6+-22+-24+-26+-14+-10+-18'], '11a_28'], 
[['13a_384', '-4+8+14+2+22+20+18+6+24+12+26+16+10'], '11n_132'], 
[['13n_388', '4+8+12+2+-18+6+-20+-22+24+-10+-14+-26+-16'], '10_153'], 
[['13n_390', '-4+8+-12+2+18+-6+20+22+24+10+26+16+14'], '12n_43'], 
[['13a_390', '-4+8+14+2+22+24+18+6+20+12+16+26+10'], '10_137'], 
[['13n_394', '4+8+-12+2+-18+-6+-20+-22+-26+-10+24+-16+-14'], '8_20'], 
[['13n_396', '-4+8+12+2+-18+6+-20+-22+-26+-10+-24+-16+-14'], '11a_35'], 
[['13a_396', '4+8+14+2+24+-16+20+6+22+12+18+26+10'], '11n_73'], 
[['13n_397', '4+8+-12+2+-18+-6+-20+-24+-10+16+-26+-14+-22'], '10_87'], 
[['13a_407', '-4+8+14+2+24+20+6+22+26+10+16+12+18'], '11n_37'], 
[['13n_412', '4+-8+12+2+-18+6+-22+-24+-10+-26+-16+-14+-20'], '8_9'], 
[['13a_412', '-4+8+14+2+24+22+20+6+12+26+16+10+18'], '11n_132'], 
[['13n_426', '-4+8+-12+2+18+-6+-24+20+10+22+16+-26+-14'], '12n_56'], 
[['13n_427', '-4+8+-12+2+18+-6+24+-20+10+-22+-16+26+14'], '12n_57'], 
[['13a_431', '4+8+14+10+2+22+-16+6+24+26+12+20+18'], '12n_24'], 
[['13n_432', '-4+8+12+2+-18+6+24+20+-10+22+16+26+14'], '11n_73'], 
[['13n_444', '-4+8+-12+2+18+-6+24+22+10+26+16+14+20'], '12n_48'], 
[['13a_455', '4+8+16+2+18+20+22+6+-26+24+12+14+10'], '10_48'], 
[['13n_464', '4+8+-12+2+-20+-6+-22+24+-26+-10+-18+-16+-14'], '11n_37'], 
[['13a_465', '4+8+16+2+18+20+-22+26+6+24+14+12+10'], '11a_35'], 
[['13n_468', '4+8+-12+2+-20+-6+-24+-26+22+-10+-18+-16+-14'], '11n_37'], 
[['13a_470', '4+8+16+2+18+-20+24+22+6+12+10+26+14'], '11a_35'], 
[['13a_471', '4+8+16+2+18+20+26+22+6+24+14+-10+12'], '8_20'], 
[['13a_477', '4+8+16+2+-18+22+24+6+14+26+12+10+20'], '10_129'], 
[['13n_480', '-4+8+-12+2+20+18+-6+22+24+26+14+16+10'], '12n_106'], 
[['13a_483', '4+8+16+2+18+24+20+-22+6+12+26+10+14'], '8_20'], 
[['13a_486', '-4+8+16+2+18+24+22+20+6+26+14+12+10'], '10_3'], 
[['13n_493', '-4+8+12+2+-20+-24+6+-22+-10+-26+-14+-16+-18'], '11a_28'], 
[['13n_498', '4+8+-12+2+22+-6+-16+20+24+14+10+26+18'], '8_20'], 
[['13n_501', '4+8+-12+2+-22+-6+16+20+-26+14+24+-10+-18'], '11n_39'], 
[['13a_504', '4+8+16+2+20+22+26+-18+6+14+24+12+10'], '11a_35'], 
[['13a_506', '4+8+16+2+20+24+-18+6+14+12+26+10+22'], '11a_36'], 
[['13a_512', '4+8+16+2+-20+26+22+6+12+10+24+14+18'], '11a_36'], 
[['13a_514', '4+8+16+2+20+26+-24+6+12+22+10+14+18'], '11a_36'], 
[['13n_515', '4+8+12+2+-22+6+18+20+24+-26+16+-10+14'], '10_153'], 
[['13a_515', '-4+8+16+2+20+26+24+22+6+10+18+14+12'], '11n_139'], 
[['13n_521', '4+8+12+2+-22+6+-18+-20+-26+-24+-16+-10+14'], '8_20'], 
[['13a_523', '4+8+16+2+22+24+18+6+14+-26+12+10+20'], '11a_58'], 
[['13a_529', '-4+8+16+2+22+24+18+20+6+14+26+12+10'], '10_129'], 
[['13n_531', '4+8+12+2+-22+6+-18+-26+-24+-14+-16+-10+20'], '8_20'], 
[['13a_532', '-4+8+16+2+22+24+20+6+26+14+12+10+18'], '10_22'], 
[['13n_538', '-4+8+-12+2+22+20+-6+10+24+26+14+16+18'], '12n_106'], 
[['13a_541', '4+8+16+2+24+18+20+6+14+12+-26+10+22'], '11a_58'], 
[['13a_555', '4+8+16+2+24+26+20+6+-14+22+12+18+10'], '12n_66'], 
[['13a_558', '-4+8+16+2+24+26+20+22+6+14+12+18+10'], '10_129'], 
[['13n_559', '4+8+12+-16+2+-18+-22+-24+-20+-10+-6+-26+-14'], '12n_49'], 
[['13n_566', '4+8+12+18+2+-16+22+6+10+-24+14+-26+-20'], '11n_4'], 
[['13n_568', '4+8+-12+-18+2+-16+-22+-6+-10+26+-24+-14+-20'], '11n_50'], 
[['13a_570', '4+8+16+10+2+-20+18+6+22+24+26+14+12'], '10_137'], 
[['13n_571', '4+-8+-12+-18+2+-20+-24+-26+-22+-10+-6+-16+-14'], '10_22'], 
[['13n_575', '4+8+-12+-20+2+-18+-22+24+-6+-10+-26+-16+-14'], '11n_50'], 
[['13n_576', '4+-8+-12+-20+2+-18+-24+-6+-10+-16+-26+-14+-22'], '10_42'], 
[['13a_577', '-4+8+16+10+2+20+22+6+26+14+24+12+18'], '11a_96'], 
[['13n_581', '4+8+12+24+2+18+-26+6+-22+10+-16+-20+14'], '11n_4'], 
[['13n_583', '4+8+-14+2+-16+-18+-6+26+-22+24+-10+-12+20'], '11n_21'], 
[['13a_585', '4+8+16+10+2+20+24+6+26+12+-18+14+22'], '10_35'], 
[['13n_600', '4+8+14+2+-16+18+6+-26+-22+-24+-12+-10+-20'], '8_20'], 
[['13n_610', '4+8+14+2+-16+-18+20+6+-22+-24+-26+-10+-12'], '8_20'], 
[['13n_614', '4+8+14+2+16+-18+-20+6+22+-24+-26+-10+-12'], '11a_35'], 
[['13a_614', '-4+8+16+14+2+20+22+26+24+12+10+18+6'], '12n_170'], 
[['13n_615', '-4+8+14+2+16+-18+-20+6+22+-24+26+-10+-12'], '10_129'], 
[['13n_617', '-4+8+14+2+16+-18+20+6+-22+24+26+-10+12'], '10_140'], 
[['13n_619', '-4+8+14+2+16+18+-20+6+22+24+-26+10+-12'], '10_140'], 
[['13n_625', '4+-8+-14+2+16+18+22+-6+10+26+24+12+20'], '6_1'], 
[['13n_633', '4+8+14+2+-16+-18+-22+6+24+-12+-26+-10+-20'], '8_8'], 
[['13a_639', '4+8+18+2+24+26+-22+20+6+16+14+12+10'], '11a_58'], 
[['13n_646', '4+8+-14+2+16+-18+24+-6+-22+-12+-26+-10+-20'], '10_153'], 
[['13a_655', '-4+8+18+10+2+22+20+24+6+16+12+26+14'], '11a_103'], 
[['13a_664', '-4+8+18+10+2+24+20+22+6+16+14+26+12'], '11a_58'], 
[['13n_672', '-4+8+14+2+-16+-20+-22+6+-24+-12+-10+-26+-18'], '11a_87'], 
[['13a_673', '-4+8+18+12+2+20+26+24+22+10+6+16+14'], '12n_582'], 
[['13a_688', '4+8+22+12+2+20+24+26+6+10+-18+16+14'], '12n_43'], 
[['13a_692', '-4+10+12+14+2+26+18+22+8+6+24+16+20'], '8_8'], 
[['13n_693', '-4+8+14+2+-16+-22+-18+6+-26+-12+-24+-10+-20'], '11a_96'], 
[['13n_695', '4+8+-14+2+16+22+20+-6+10+24+26+18+-12'], '8_20'], 
[['13a_698', '4+10+12+14+16+2+20+22+26+24+6+-8+18'], '6_1'], 
[['13n_698', '-4+8+-14+2+16+22+20+-6+24+26+12+10+18'], '11a_165'], 
[['13a_703', '4+-10+12+14+18+2+20+8+24+6+26+16+22'], '10_87'], 
[['13n_705', '4+8+-14+2+-16+24+-6+-26+-22+-12+-10+-18+-20'], '8_20'], 
[['13a_706', '4+-10+12+14+20+2+6+22+24+8+26+16+18'], '10_48'], 
[['13n_712', '4+8+-14+2+16+24+20+-6+22+12+26+10+-18'], '10_129'], 
[['13n_714', '4+8+14+2+-16+24+20+6+22+12+26+10+-18'], '8_8'], 
[['13n_718', '4+8+14+2+-16+-24+-20+6+-22+26+-10+-18+-12'], '8_8'], 
[['13a_724', '4+10+12+-14+24+2+20+22+8+26+6+16+18'], '6_1'], 
[['13a_725', '4+-10+12+14+26+2+18+22+6+8+24+16+20'], '10_87'], 
[['13a_737', '4+10+12+16+2+8+22+-18+6+26+24+14+20'], '12n_288'], 
[['13a_742', '-4+10+12+16+2+26+6+22+8+24+14+20+18'], '8_8'], 
[['13n_742', '-4+8+14+2+-18+-16+22+6+-10+24+26+12+20'], '11n_97'], 
[['13a_747', '-4+10+12+16+2+26+20+22+24+6+14+8+18'], '8_9'], 
[['13n_748', '4+8+14+2+18+16+22+6+10+-26+-24+-12+-20'], '8_8'], 
[['13a_752', '4+10+12+16+18+2+-20+24+22+26+6+8+14'], '10_42'], 
[['13a_753', '-4+10+12+16+18+2+22+6+8+24+26+14+20'], '8_20'], 
[['13a_756', '4+10+12+16+18+2+22+8+6+-26+24+14+20'], '11a_87'], 
[['13a_757', '-4+10+12+16+18+2+22+24+20+8+6+26+14'], '6_1'], 
[['13n_759', '4+8+-14+2+-18+20+-6+-22+-24+-12+-10+-26+-16'], '11n_4'], 
[['13n_761', '-4+8+14+2+-18+-20+6+-22+-24+-12+-10+-26+-16'], '11a_87'], 
[['13a_772', '4+-10+12+16+20+2+24+18+8+6+26+14+22'], '10_42'], 
[['13n_786', '4+-8+14+2+-18+-20+6+-24+-26+-22+-12+-10+-16'], '8_8'], 
[['13a_787', '4+-10+12+16+22+2+24+18+8+14+26+6+20'], '10_87'], 
[['13a_797', '-4+10+12+16+24+2+20+6+22+26+14+8+18'], '8_20'], 
[['13n_798', '4+8+-14+2+-18+-20+-22+-6+-24+26+-12+-16+-10'], '10_153'], 
[['13a_806', '4+10+12+16+26+2+20+22+24+-8+14+6+18'], '11n_4'], 
[['13n_808', '-4+8+-14+2+18+22+-6+20+10+26+24+12+16'], '12n_399'], 
[['13n_811', '-4+8+14+2+18+-22+6+-20+10+26+-24+-12+-16'], '9_27'], 
[['13n_812', '4+8+-14+2+18+-22+-6+-24+-10+-26+-16+-12+-20'], '11n_4'], 
[['13n_829', '-4+8+14+2+18+-22+-20+6+24+26+-12+16+10'], '9_41'], 
[['13n_830', '-4+8+14+2+18+22+20+6+-24+26+12+-16+10'], '11n_116'], 
[['13a_834', '-4+10+12+18+16+2+24+22+20+8+6+26+14'], '8_8'], 
[['13n_838', '-4+8+-14+2+18+24+-6+20+22+12+26+10+16'], '12n_504'], 
[['13a_840', '-4+10+12+18+20+2+22+24+8+6+26+16+14'], '6_1'], 
[['13n_843', '4+8+-14+2+-18+-24+-6+-20+26+-12+-16+-10+-22'], '11n_73'], 
[['13a_846', '-4+10+12+18+20+2+24+26+22+8+6+16+14'], '8_9'], 
[['13n_847', '-4+8+-14+2+18+24+-6+22+12+26+16+20+10'], '12n_49'], 
[['13a_850', '-4+10+12+18+22+2+24+8+20+6+16+26+14'], '6_1'], 
[['13n_850', '-4+8+-14+2+18+24+-6+22+20+10+26+12+16'], '12n_399'], 
[['13n_854', '4+8+-14+2+-18+24+-6+-22+-26+-10+-16+-12+-20'], '11n_4'], 
[['13a_857', '-4+10+12+18+24+2+26+22+20+8+16+6+14'], '8_8'], 
[['13n_860', '4+8+14+2+-18+-24+-20+6+-10+-16+26+-12+-22'], '11n_67'], 
[['13a_871', '-4+10+12+20+14+2+26+8+24+22+6+18+16'], '6_1'], 
[['13n_875', '-4+8+-14+2+20+16+22+-6+24+10+26+12+18'], '12n_440'], 
[['13n_878', '-4+8+14+2+20+16+22+6+-24+10+26+12+-18'], '6_1'], 
[['13a_880', '4+-10+12+20+18+2+26+24+22+8+6+16+14'], '10_3'], 
[['13a_883', '4+10+12+22+16+2+-20+8+24+26+6+14+18'], '11n_37'], 
[['13a_890', '4+10+12+22+16+2+26+-18+8+14+24+6+20'], '11a_96'], 
[['13n_893', '-4+8+-14+2+20+18+-6+24+12+10+26+16+22'], '12n_145'], 
[['13a_902', '4+10+-14+12+2+18+20+24+22+8+6+26+16'], '10_87'], 
[['13n_906', '4+8+14+2+-20+-18+-22+6+24+-10+-26+-16+-12'], '11n_67'], 
[['13a_913', '-4+10+14+12+20+2+6+26+24+22+8+18+16'], '10_35'], 
[['13n_923', '4+8+-14+2+-20+-22+-24+-6+-12+-26+-10+16+-18'], '10_153'], 
[['13a_926', '-4+10+14+16+2+20+22+6+8+24+26+18+12'], '11n_37'], 
[['13a_940', '-4+10+14+16+2+22+24+6+8+12+26+18+20'], '11n_37'], 
[['13a_943', '-4+10+14+16+2+24+20+18+6+8+26+12+22'], '6_1'], 
[['13a_947', '-4+10+14+16+2+24+26+20+22+6+8+18+12'], '10_87'], 
[['13n_950', '-4+8+-14+2+20+26+22+-6+24+10+16+12+18'], '12n_440'], 
[['13a_951', '-4+10+14+16+2+26+22+20+24+8+6+12+18'], '8_20'], 
[['13a_954', '4+10+14+16+-18+2+22+6+26+24+12+20+8'], '8_9'], 
[['13n_956', '-4+8+14+2+20+-26+-24+6+22+10+16+18+-12'], '11n_97'], 
[['13a_957', '-4+10+14+16+18+2+22+26+20+8+24+12+6'], '12n_4'], 
[['13a_960', '4+-10+14+16+20+2+22+6+26+24+12+8+18'], '10_22'], 
[['13n_966', '4+-8+14+2+-22+16+6+18+12+-24+-26+-10+-20'], '10_153'], 
[['13a_967', '-4+10+14+16+24+2+18+20+12+6+26+8+22'], '11n_21'], 
[['13n_970', '-4+8+-14+2+22+16+-6+20+10+24+12+26+18'], '12n_49'], 
[['13a_974', '4+10+14+18+2+20+6+-24+12+8+26+16+22'], '9_27'], 
[['13a_982', '4+10+14+18+2+-22+8+24+20+6+12+26+16'], '11a_36'], 
[['13a_986', '-4+10+14+18+2+22+20+8+24+6+26+16+12'], '12n_312'], 
[['13n_992', '-4+8+-14+2+22+18+-6+20+10+24+26+12+16'], '12n_504'], 
[['13n_996', '4+8+14+2+-22+-18+6+-20+24+-12+-26+-10+-16'], '11n_73'], 
[['13n_997', '4+8+-14+2+22+-18+-6+-24+-10+-16+-26+-12+-20'], '11n_21'], 
[['13a_1003', '4+10+14+-18+2+26+24+22+20+6+16+8+12'], '8_8'], 
[['13a_1006', '4+-10+14+18+12+2+8+22+6+26+24+16+20'], '8_8'], 
[['13n_1009', '4+8+-14+2+-22+18+20+-6+24+12+26+16+10'], '10_48'], 
[['13n_1013', '-4+8+14+2+-22+-18+-20+6+-24+-26+-16+-10+-12'], '11a_164'], 
[['13a_1015', '4+10+14+18+22+2+-20+24+8+6+12+26+16'], '11a_87'], 
[['13a_1018', '4+10+14+-18+24+2+20+26+22+12+6+8+16'], '10_137'], 
[['13n_1020', '4+8+-14+2+22+-20+-6+-24+-26+-12+-10+-18+-16'], '11n_37'], 
[['13a_1022', '4+10+14+20+2+-16+6+26+22+24+8+18+12'], '10_129'], 
[['13n_1033', '-4+8+14+2+-22+-20+-18+6+-24+-26+-10+-16+-12'], '11a_169'], 
[['13a_1035', '4+10+14+20+2+24+6+26+12+-22+8+18+16'], '11a_115'], 
[['13n_1035', '-4+8+14+2+22+20+-18+6+24+-26+10+16+-12'], '11n_116'], 
[['13n_1039', '4+8+-14+2+-22+24+-6+-20+-10+-12+-26+-18+-16'], '8_20'], 
[['13n_1041', '4+8+14+2+-22+24+6+-20+-10+-12+-26+-18+-16'], '8_20'], 
[['13n_1045', '-4+8+14+2+-22+-24+-20+6+-10+-12+-26+-16+-18'], '11a_164'], 
[['13n_1050', '4+8+-14+2+22+24+-20+-6+12+26+16+10+18'], '10_48'], 
[['13a_1057', '4+10+14+-20+18+2+22+24+26+8+12+6+16'], '11a_28'], 
[['13a_1059', '-4+10+14+20+22+2+16+6+12+24+26+18+8'], '11n_21'], 
[['13a_1060', '4+10+-14+22+2+8+20+24+6+12+18+26+16'], '10_153'], 
[['13n_1074', '4+8+-14+2+24+-18+-6+20+-22+-12+-16+26+10'], '11n_73'], 
[['13a_1078', '4+10+14+22+2+18+26+6+12+-24+8+20+16'], '11a_115'], 
[['13n_1078', '4+-8+14+2+24+-18+6+-20+-22+-12+-16+26+10'], '10_153'], 
[['13n_1083', '4+8+-14+2+24+-18+-6+22+-20+-12+-16+26+10'], '11n_73'], 
[['13a_1085', '-4+10+14+22+2+20+18+6+24+26+8+16+12'], '12n_657'], 
[['13a_1092', '4+10+14+22+2+-20+26+24+8+12+18+16+6'], '10_42'], 
[['13a_1093', '4+10+14+22+2+24+-16+6+26+12+8+20+18'], '12n_312'], 
[['13n_1099', '-4+8+14+2+-24+-22+-20+6+-10+-26+-12+-16+-18'], '11a_169'], 
[['13a_1104', '4+-10+14+22+16+2+6+12+26+24+8+20+18'], '10_35'], 
[['13a_1111', '4+-10+14+22+18+2+20+24+26+12+8+6+16'], '10_22'], 
[['13n_1119', '4+8+14+10+2+-20+6+-22+24+-12+26+18+16'], '10_137'], 
[['13a_1121', '4+10+14+-24+2+18+20+22+8+26+6+16+12'], '11n_21'], 
[['13n_1129', '-4+8+14+16+2+-18+22+26+-20+-10+24+12+6'], '11n_67'], 
[['13n_1130', '-4+8+14+16+2+18+-22+26+20+10+-24+-12+6'], '11n_67'], 
[['13n_1138', '4+8+-16+2+-18+-20+-22+-6+26+-10+-24+-14+-12'], '11a_35'], 
[['13n_1140', '4+8+16+2+-18+-20+-22+6+-26+-10+24+-14+-12'], '8_20'], 
[['13n_1141', '4+8+-16+2+-18+-20+-22+-6+-26+-14+24+-12+-10'], '8_20'], 
[['13n_1143', '4+8+16+2+-18+-20+22+6+-26+-14+-24+-12+-10'], '10_129'], 
[['13a_1152', '4+10+14+26+22+2+18+6+24+12+8+-20+16'], '12n_24'], 
[['13a_1153', '-4+10+14+26+22+2+20+6+24+12+18+8+16'], '12n_312'], 
[['13n_1170', '4+-8+-16+2+18+20+24+22+-6+10+26+14+12'], '6_1'], 
[['13a_1173', '-4+10+16+12+22+2+18+6+14+26+24+8+20'], '10_35'], 
[['13a_1180', '4+10+16+14+2+8+-20+26+24+22+12+18+6'], '8_8'], 
[['13n_1184', '4+8+-16+2+18+22+20+-6+-26+14+24+12+10'], '11a_58'], 
[['13a_1194', '4+10+16+-14+20+2+8+22+24+26+12+6+18'], '11a_28'], 
[['13a_1197', '-4+10+16+14+20+2+22+6+24+26+12+8+18'], '12n_817'], 
[['13a_1200', '-4+10+16+14+20+2+24+26+12+22+8+18+6'], '12n_636'], 
[['13n_1203', '4+8+-16+2+-18+-24+-20+-22+-6+26+-14+-10+-12'], '11n_73'], 
[['13a_1207', '-4+10+16+18+2+20+22+24+6+8+26+14+12'], '10_22'], 
[['13a_1214', '-4+10+16+18+2+20+24+22+8+6+26+14+12'], '10_3'], 
[['13a_1216', '-4+10+16+18+2+22+20+24+8+6+12+26+14'], '11n_139'], 
[['13a_1221', '4+10+16+18+2+22+24+20+6+8+-26+14+12'], '8_9'], 
[['13n_1231', '-4+8+16+2+-20+-18+-24+-22+6+-10+-26+-14+-12'], '11a_201'], 
[['13a_1232', '-4+10+16+18+2+24+20+22+8+6+14+26+12'], '10_140'], 
[['13a_1238', '-4+10+16+18+2+24+26+22+8+6+14+20+12'], '10_140'], 
[['13a_1240', '4+10+-16+18+2+24+26+22+20+8+6+14+12'], '8_20'], 
[['13n_1250', '4+8+-16+2+20+26+18+-6+24+-22+10+14+12'], '11n_39'], 
[['13n_1259', '4+8+-16+2+20+-26+-22+-6+24+14+10+18+-12'], '11n_67'], 
[['13a_1264', '-4+10+16+20+2+18+24+22+8+12+6+26+14'], '12n_399'], 
[['13a_1265', '4+10+-16+20+2+22+18+6+26+24+8+12+14'], '11a_35'], 
[['13a_1274', '-4+10+16+20+2+24+22+6+26+14+8+12+18'], '12n_782'], 
[['13n_1284', '-4+8+16+2+-22+-24+18+6+20+14+-26+-10+-12'], '10_48'], 
[['13a_1285', '-4+10+16+20+12+2+8+22+24+26+14+6+18'], '11a_28'], 
[['13a_1293', '4+10+16+20+12+2+26+8+-24+22+6+18+14'], '11a_96'], 
[['13a_1311', '4+10+-16+22+2+18+26+24+8+12+6+20+14'], '10_153'], 
[['13n_1311', '-4+8+16+2+24+-18+-20+6+-22+-12+-14+26+10'], '10_48'], 
[['13a_1312', '-4+10+16+22+2+20+8+24+26+12+18+14+6'], '12n_504'], 
[['13n_1314', '4+8+-16+2+24+-18+20+-6+-22+-14+-12+26+10'], '11n_73'], 
[['13n_1339', '-4+8+16+10+2+20+18+-24+6+12+-26+-14+-22'], '11n_50'], 
[['13a_1342', '4+10+16+22+14+2+20+-26+24+12+8+18+6'], '8_20'], 
[['13n_1347', '-4+8+16+10+2+20+22+6+-24+-26+14+12+-18'], '11n_83'], 
[['13n_1355', '4+-8+-16+-12+2+-18+-24+-20+-10+-6+-26+-14+-22'], '10_42'], 
[['13n_1356', '4+-8+-16+-12+2+-18+-24+-22+-20+-10+-6+-26+-14'], '10_42'], 
[['13a_1357', '-4+10+16+24+2+18+20+22+8+12+26+6+14'], '12n_440'], 
[['13n_1358', '4+8+-16+-12+2+-20+-26+-24+22+-10+-18+-6+-14'], '11n_83'], 
[['13a_1364', '-4+10+16+24+2+20+22+8+26+14+12+18+6'], '12n_43'], 
[['13a_1367', '-4+10+16+24+2+22+20+26+8+14+12+18+6'], '12n_48'], 
[['13n_1369', '4+8+-18+2+14+-24+26+-22+-6+12+10+-16+20'], '11n_73'], 
[['13n_1371', '4+8+18+2+-14+-24+-26+-22+6+-12+10+-16+-20'], '10_129'], 
[['13a_1374', '4+10+16+24+-14+2+22+26+6+8+12+20+18'], '11n_37'], 
[['13n_1376', '4+8+18+2+-22+-16+-26+24+6+-12+-14+-10+-20'], '10_129'], 
[['13n_1399', '4+8+-18+14+2+-20+-22+-24+-26+-10+-12+-6+-16'], '6_1'], 
[['13n_1402', '4+8+-18+14+2+-20+-22+-26+-24+-12+-10+-6+-16'], '12n_49'], 
[['13a_1408', '-4+10+18+14+2+24+8+20+22+6+16+26+12'], '10_48'], 
[['13n_1408', '4+8+-22+12+2+-20+-24+-26+-6+-10+-18+-16+-14'], '11a_28'], 
[['13n_1422', '4+10+-12+-14+2+26+20+-22+-24+6+-8+-18+-16'], '10_129'], 
[['13a_1422', '4+10+18+-14+20+2+22+26+24+12+8+6+16'], '10_137'], 
[['13a_1430', '4+10+-18+16+2+20+24+8+6+14+26+12+22'], '11a_36'], 
[['13a_1431', '4+10+18+16+2+22+24+8+6+-26+14+12+20'], '11a_165'], 
[['13n_1438', '-4+10+12+-14+16+2+-20+22+26+24+-6+8+18'], '8_20'], 
[['13a_1439', '4+-10+18+16+12+2+20+24+22+26+8+6+14'], '9_41'], 
[['13n_1440', '4+-10+12+-14+16+2+20+-22+26+24+6+-8+18'], '10_129'], 
[['13n_1441', '4+-10+12+14+-16+2+20+-22+26+24+6+-8+18'], '10_140'], 
[['13a_1447', '4+10+18+16+14+2+22+-26+6+24+12+20+8'], '8_8'], 
[['13a_1448', '-4+10+18+16+14+2+22+26+20+6+24+12+8'], '12n_399'], 
[['13n_1454', '-4+10+12+-14+-18+2+-20+-8+-24+-6+-26+-16+-22'], '10_87'], 
[['13a_1455', '4+10+18+16+20+2+24+22+26+-12+8+14+6'], '11n_83'], 
[['13n_1461', '-4+10+12+-14+18+2+-20+24+22+26+-6+16+8'], '8_20'], 
[['13n_1476', '4+10+-12+-14+20+2+-24+22+8+26+16+-6+18'], '12n_430'], 
[['13a_1481', '-4+10+18+20+16+2+22+24+26+6+12+14+8'], '12n_708'], 
[['13n_1483', '4+-10+12+-14+24+2+-18+22+-6+26+8+16+20'], '10_140'], 
[['13a_1486', '-4+10+18+22+2+24+26+20+8+14+6+16+12'], '11n_21'], 
[['13a_1490', '4+-10+18+22+12+2+20+8+24+26+14+16+6'], '9_27'], 
[['13a_1500', '4+-10+18+22+12+2+26+24+6+14+8+16+20'], '9_41'], 
[['13n_1515', '-4+10+12+-16+-18+2+-22+-6+-8+-24+-26+-14+-20'], '10_48'], 
[['13a_1515', '4+10+-18+24+2+26+20+22+8+12+14+6+16'], '10_153'], 
[['13a_1526', '4+10+18+-24+14+2+22+26+6+16+8+12+20'], '11n_116'], 
[['13a_1528', '-4+10+18+24+16+2+20+22+26+12+14+6+8'], '12n_721'], 
[['13a_1531', '-4+10+18+24+16+2+20+22+26+14+12+8+6'], '12n_501'], 
[['13a_1535', '4+-10+18+26+14+2+22+8+24+6+16+12+20'], '10_42'], 
[['13a_1539', '-4+10+20+12+2+8+24+26+22+6+18+16+14'], '11a_58'], 
[['13n_1554', '4+-10+12+16+20+2+-24+18+8+6+-26+-14+-22'], '9_27'], 
[['13n_1555', '4+10+12+-16+-20+2+24+-22+-8+-26+-6+-14+-18'], '11n_37'], 
[['13a_1565', '-4+10+20+14+2+18+22+8+24+26+6+16+12'], '12n_782'], 
[['13n_1570', '-4+10+12+-16+24+2+-20+-6+-22+26+-14+8+18'], '8_9'], 
[['13a_1570', '4+10+20+14+2+24+8+22+26+6+-18+12+16'], '12n_414'], 
[['13a_1572', '4+10+20+-14+2+26+8+22+24+6+18+16+12'], '11a_58'], 
[['13a_1589', '-4+10+20+14+16+2+22+8+24+26+12+6+18'], '12n_708'], 
[['13a_1592', '-4+10+20+14+16+2+24+26+12+22+6+18+8'], '12n_380'], 
[['13a_1593', '-4+10+20+14+18+2+6+22+24+26+12+16+8'], '12n_708'], 
[['13a_1597', '4+10+20+14+18+2+22+-26+24+12+6+8+16'], '11a_164'], 
[['13a_1602', '-4+10+20+16+2+24+26+8+22+6+18+14+12'], '6_1'], 
[['13n_1606', '-4+10+12+20+16+2+22+8+-24+14+6+-26+-18'], '8_8'], 
[['13a_1610', '-4+10+20+16+2+26+24+22+8+12+6+14+18'], '6_1'], 
[['13a_1622', '4+10+20+16+14+2+22+8+26+24+12+-6+18'], '10_137'], 
[['13a_1626', '4+-10+20+16+14+2+24+26+22+6+18+12+8'], '10_42'], 
[['13a_1633', '4+10+20+16+18+2+-24+22+26+12+6+14+8'], '11a_164'], 
[['13a_1637', '-4+10+20+18+2+22+24+26+8+6+16+14+12'], '6_1'], 
[['13n_1639', '4+10+14+-12+2+-22+-20+-24+-26+-6+-8+-18+-16'], '12n_106'], 
[['13n_1647', '4+10+-14+12+2+22+20+26+-24+-6+8+-18+-16'], '11n_50'], 
[['13a_1651', '4+10+20+18+14+2+22+-26+24+6+12+8+16'], '11a_169'], 
[['13a_1655', '-4+10+20+18+16+2+22+24+26+6+14+12+8'], '12n_414'], 
[['13a_1661', '-4+10+20+22+2+24+6+8+12+26+14+16+18'], '12n_702'], 
[['13n_1673', '-4+10+-14+-12+20+2+-6+22+24+26+8+18+16'], '12n_501'], 
[['13a_1677', '4+10+20+-24+2+26+6+22+8+12+14+16+18'], '8_8'], 
[['13a_1686', '4+-10+20+26+16+2+18+8+24+22+6+12+14'], '10_87'], 
[['13a_1695', '-4+10+22+14+2+8+20+24+26+6+12+18+16'], '11a_316'], 
[['13n_1705', '4+-10+14+16+2+-18+-22+6+8+-24+-26+-12+-20'], '8_20'], 
[['13n_1714', '4+10+14+16+2+18+-22+8+6+-26+-24+-12+-20'], '12a_279'], 
[['13a_1717', '-4+10+22+26+14+2+18+8+24+12+6+20+16'], '12n_49'], 
[['13a_1723', '4+-10+24+18+14+2+20+26+22+12+8+6+16'], '10_42'], 
[['13a_1724', '4+-10+24+18+14+2+22+26+20+6+8+12+16'], '10_75'], 
[['13a_1731', '4+12+14+16+18+2+26+-20+22+24+6+8+10'], '8_8'], 
[['13a_1734', '4+12+14+16+18+2+26+22+24+10+6+8+-20'], '11n_21'], 
[['13n_1739', '4+10+14+-16+2+-20+-18+22+-24+-26+8+6+-12'], '11n_39'], 
[['13a_1743', '4+12+14+16+18+22+2+6+26+24+10+20+-8'], '9_27'], 
[['13a_1748', '4+12+14+16+18+-22+2+24+10+8+26+6+20'], '11n_83'], 
[['13n_1751', '4+10+-14+-16+2+-20+-24+-22+-12+-26+-8+6+-18'], '8_20'], 
[['13a_1766', '-4+12+14+16+20+2+26+6+24+22+10+18+8'], '8_8'], 
[['13a_1768', '-4+12+14+16+20+2+26+10+24+22+8+18+6'], '6_1'], 
[['13a_1771', '4+12+14+-16+20+2+26+22+24+10+8+6+18'], '9_27'], 
[['13a_1776', '4+12+14+-16+20+18+2+22+24+26+8+6+10'], '9_27'], 
[['13a_1781', '4+12+14+16+-20+22+2+8+6+24+26+18+10'], '6_1'], 
[['13n_1783', '-4+10+14+-16+2+22+26+-20+24+-6+8+12+18'], '11n_50'], 
[['13n_1785', '4+10+14+-16+2+-22+-26+20+-24+6+8+-12+-18'], '11n_21'], 
[['13a_1786', '4+-12+14+16+20+24+2+18+6+22+8+26+10'], '10_75'], 
[['13n_1796', '4+-10+-14+-16+2+24+26+-20+-22+-8+-6+-18+12'], '8_20'], 
[['13n_1799', '4+10+14+16+2+26+18+-22+24+12+8+-6+20'], '11a_36'], 
[['13n_1800', '4+10+14+16+2+26+18+-22+24+12+8+-6+20'], '11a_36'], 
[['13a_1804', '-4+12+14+16+22+2+26+18+8+6+24+10+20'], '8_8'], 
[['13a_1806', '-4+12+14+16+22+2+26+20+24+6+8+10+18'], '8_9'], 
[['13n_1809', '4+10+-14+-16+-18+2+-22+-6+-26+24+-12+-20+-8'], '11n_37'], 
[['13n_1813', '4+10+14+-16+-18+2+-22+-20+-24+-26+-6+-12+-8'], '9_27'], 
[['13n_1817', '4+10+-14+16+-18+2+-22+-20+24+-26+-6+12+-8'], '8_8'], 
[['13n_1820', '4+10+14+-16+-18+2+22+20+-24+-26+6+-12+-8'], '11n_4'], 
[['13n_1823', '4+10+-14+16+-18+2+22+20+24+-26+6+12+-8'], '10_129'], 
[['13n_1827', '-4+10+14+-16+-18+2+22+26+-8+24+12+20+6'], '11n_21'], 
[['13n_1828', '4+-10+14+16+18+2+-22+26+8+-24+-12+-20+6'], '9_27'], 
[['13a_1837', '4+-12+14+16+26+20+2+24+22+10+18+6+8'], '10_87'], 
[['13n_1839', '-4+10+-14+16+20+2+18+-22+24+12+26+-6+8'], '12n_318'], 
[['13n_1840', '4+10+14+-16+-20+2+18+22+-24+12+-26+-6+-8'], '12n_24'], 
[['13n_1842', '4+10+14+-16+-20+2+18+-22+24+12+26+-6+8'], '10_129'], 
[['13n_1843', '-4+10+14+-16+20+2+18+22+-24+12+26+-6+8'], '11n_132'], 
[['13n_1844', '4+-10+14+16+-20+2+-18+22+24+-12+-26+6+-8'], '10_129'], 
[['13a_1845', '-4+12+14+18+16+2+26+22+8+24+10+6+20'], '8_8'], 
[['13n_1848', '4+-10+-14+-16+-20+2+-22+-6+-26+-24+-12+-8+-18'], '10_22'], 
[['13n_1863', '4+10+14+16+-20+2+22+-26+-24+-8+12+-18+-6'], '6_1'], 
[['13a_1863', '-4+12+14+18+20+2+26+22+24+8+6+16+10'], '8_9'], 
[['13n_1864', '4+10+14+-16+-20+2+22+26+24+-8+12+18+-6'], '11n_37'], 
[['13n_1866', '4+-10+14+-16+20+2+22+26+-24+8+12+-18+-6'], '8_9'], 
[['13n_1872', '-4+10+14+-16+-20+2+24+26+-22+-8+-18+12+6'], '10_87'], 
[['13a_1875', '4+12+14+18+20+22+2+24+26+10+8+-6+16'], '11n_83'], 
[['13a_1877', '-4+12+14+18+20+22+2+26+6+24+10+8+16'], '8_9'], 
[['13a_1889', '4+12+14+-18+20+26+2+24+22+10+8+16+6'], '9_27'], 
[['13n_1893', '4+-10+-14+-16+-24+2+-18+-20+-12+-6+-26+-8+-22'], '10_87'], 
[['13a_1894', '-4+12+14+18+22+2+10+26+8+24+16+6+20'], '11a_316'], 
[['13n_1903', '4+10+14+-18+2+-20+-8+-24+-6+-12+-26+-16+-22'], '11n_67'], 
[['13n_1910', '4+10+-14+-18+2+20+-22+-6+-24+8+-26+-16+-12'], '8_20'], 
[['13n_1913', '4+10+14+18+2+20+22+6+24+8+-26+16+-12'], '11a_35'], 
[['13n_1915', '4+10+-14+18+2+-20+-26+-22+-24+-12+-8+-16+-6'], '10_153'], 
[['13a_1917', '-4+12+14+18+26+20+2+24+22+10+6+16+8'], '6_1'], 
[['13a_1934', '4+12+14+20+18+2+-26+24+22+8+6+16+10'], '6_1'], 
[['13a_1935', '4+12+14+20+18+22+2+6+10+24+26+16+-8'], '9_27'], 
[['13a_1936', '-4+12+14+20+18+22+2+24+10+8+6+26+16'], '6_1'], 
[['13a_1937', '-4+12+14+20+18+24+2+26+10+22+8+6+16'], '8_8'], 
[['13n_1939', '4+10+14+-18+2+22+-8+26+-6+24+12+20+16'], '11n_67'], 
[['13n_1946', '4+10+-14+-18+2+22+-8+26+24+6+16+12+20'], '11n_21'], 
[['13a_1949', '-4+12+14+20+24+22+2+26+10+6+18+16+8'], '8_8'], 
[['13n_1951', '4+10+14+18+2+22+8+26+24+6+16+-12+20'], '11a_36'], 
[['13a_1956', '-4+12+14+22+16+2+26+20+24+10+8+6+18'], '8_8'], 
[['13n_1957', '4+-10+14+18+2+-22+-20+8+-24+6+-26+-16+-12'], '10_140'], 
[['13a_1975', '-4+12+14+22+20+16+2+26+10+24+8+6+18'], '6_1'], 
[['13a_1978', '-4+12+14+22+20+24+2+8+10+26+16+6+18'], '6_1'], 
[['13a_1991', '4+12+16+14+18+2+-26+6+22+24+10+8+20'], '11n_4'], 
[['13a_1993', '-4+12+16+14+18+22+2+6+24+10+26+8+20'], '11n_37'], 
[['13n_2003', '4+10+14+-18+-20+2+22+26+6+-24+12+-8+16'], '6_1'], 
[['13a_2007', '-4+12+16+14+20+24+2+6+26+22+10+8+18'], '10_42'], 
[['13n_2010', '4+10+14+-18+-24+2+-20+-26+-22+-12+-6+-8+-16'], '12n_504'], 
[['13a_2014', '-4+12+16+14+22+18+2+6+26+10+24+8+20'], '10_35'], 
[['13a_2019', '4+12+16+14+22+-24+2+18+6+26+10+8+20'], '9_27'], 
[['13a_2021', '4+12+16+14+24+2+-26+6+22+10+8+18+20'], '11n_4'], 
[['13a_2024', '-4+12+16+14+24+20+2+6+22+26+8+18+10'], '11n_37'], 
[['13n_2025', '4+10+-14+20+2+18+6+-24+-26+22+8+12+-16'], '8_8'], 
[['13a_2027', '4+12+16+-18+14+2+10+26+22+24+8+6+20'], '8_8'], 
[['13n_2035', '4+10+-14+20+2+22+8+-24+-26+6+12+-18+-16'], '11a_316'], 
[['13n_2044', '4+10+14+-20+2+22+26+6+-24+8+18+12+-16'], '8_8'], 
[['13a_2046', '4+12+16+18+20+2+24+26+22+10+8+-6+14'], '10_140'], 
[['13a_2048', '4+12+16+18+20+2+26+24+6+-22+10+8+14'], '8_8'], 
[['13n_2050', '-4+10+14+20+2+22+26+8+-24+6+16+12+-18'], '11n_50'], 
[['13n_2056', '4+10+14+-20+2+26+-22+6+24+8+16+-12+18'], '11n_21'], 
[['13n_2071', '-4+10+14+20+16+2+-22+26+8+24+-12+6+18'], '11n_83'], 
[['13a_2075', '-4+12+16+18+22+20+2+24+6+26+10+14+8'], '12n_768'], 
[['13n_2085', '4+10+14+20+18+2+-22+6+-24+26+16+-12+8'], '11n_172'], 
[['13n_2086', '4+10+-14+-20+-18+2+-22+-24+-26+-8+-12+6+-16'], '6_1'], 
[['13a_2090', '4+-12+16+18+24+20+2+22+6+26+14+10+8'], '10_22'], 
[['13n_2096', '-4+10+14+-20+-18+2+22+26+24+-8+12+6+16'], '12n_394'], 
[['13n_2098', '4+-10+-14+-20+-22+2+-16+-6+-12+-24+-26+-18+-8'], '10_87'], 
[['13n_2107', '-4+10+14+-22+2+16+20+8+26+24+-6+12+18'], '11n_139'], 
[['13n_2117', '-4+10+-14+-22+2+18+-8+24+12+26+16+-6+20'], '12n_462'], 
[['13n_2119', '-4+10+-14+22+2+18+-8+24+12+26+16+6+20'], '12n_838'], 
[['13a_2131', '4+12+16+20+24+2+22+26+-10+8+14+18+6'], '12n_312'], 
[['13n_2139', '4+10+-14+-22+2+-18+20+-8+-24+-26+-6+-16+-12'], '11n_132'], 
[['13n_2140', '4+10+-14+22+2+18+-20+-8+-24+26+-6+-16+12'], '10_153'], 
[['13a_2141', '-4+12+16+22+14+20+2+8+26+24+10+6+18'], '12n_49'], 
[['13n_2147', '4+10+14+22+2+20+8+-24+-26+12+-18+6+-16'], '12n_318'], 
[['13n_2153', '4+10+-14+-22+2+-20+16+-6+-24+-26+-8+-12+-18'], '12n_318'], 
[['13a_2153', '-4+12+16+22+24+2+18+26+10+14+8+6+20'], '12n_170'], 
[['13n_2160', '4+10+14+-22+2+20+-18+8+24+-26+16+6+-12'], '11n_21'], 
[['13a_2170', '4+12+16+-24+18+2+22+26+10+6+14+8+20'], '11a_87'], 
[['13a_2171', '4+12+-16+24+18+2+22+26+20+10+8+14+6'], '8_8'], 
[['13a_2188', '-4+12+16+24+22+2+20+26+6+14+10+8+18'], '12n_876'], 
[['13n_2191', '4+10+14+-24+2+-18+-8+-22+-20+-12+-26+-6+-16'], '11n_21'], 
[['13a_2191', '-4+12+16+24+22+18+2+6+14+26+10+8+20'], '10_3'], 
[['13n_2202', '4+10+-14+24+2+-20+-18+-22+-6+-26+-8+-16+-12'], '10_153'], 
[['13n_2207', '4+10+-14+-24+16+2+-22+-26+-8+-6+-12+-20+-18'], '11n_50'], 
[['13n_2208', '4+10+-14+24+-18+2+-6+-12+-22+-26+-8+-16+-20'], '11n_67'], 
[['13a_2210', '4+12+18+14+20+2+8+24+26+-22+10+6+16'], '12n_106'], 
[['13a_2214', '4+12+18+14+20+22+2+24+6+-26+10+8+16'], '11n_37'], 
[['13n_2218', '4+10+14+-24+18+2+-22+20+8+26+6+-12+16'], '12n_870'], 
[['13a_2224', '4+12+18+-14+24+22+2+20+6+16+26+10+8'], '11n_139'], 
[['13n_2226', '4+10+-14+-24+20+2+-22+-26+-6+-8+-12+-18+-16'], '11n_50'], 
[['13n_2230', '4+10+-14+24+-22+2+-20+-26+-6+-12+-18+-8+-16'], '11n_50'], 
[['13a_2234', '-4+12+18+16+20+2+24+26+6+22+10+8+14'], '11n_50'], 
[['13n_2247', '4+10+14+-26+-22+2+-20+-6+-24+-12+-18+-8+-16'], '8_20'], 
[['13a_2247', '-4+12+18+16+22+14+2+10+6+26+24+8+20'], '11a_103'], 
[['13n_2258', '4+-10+16+12+20+2+22+6+-24+-26+8+14+-18'], '9_27'], 
[['13n_2262', '4+10+-16+12+20+2+-22+6+26+24+8+-14+18'], '10_137'], 
[['13n_2263', '4+10+-16+-12+20+2+-24+-6+-22+-8+-26+-14+-18'], '8_20'], 
[['13n_2267', '4+10+16+12+-20+2+-24+6+-22+-8+-26+14+-18'], '11n_67'], 
[['13a_2273', '4+12+18+20+16+-22+2+10+24+6+26+14+8'], '8_9'], 
[['13n_2279', '4+10+-16+-12+-22+2+-18+26+-6+-24+-8+-20+-14'], '11n_50'], 
[['13n_2284', '4+10+16+12+22+2+-20+6+-26+-14+-24+-8+-18'], '10_137'], 
[['13n_2291', '-4+10+-16+14+2+18+24+-20+26+-8+6+12+22'], '12n_397'], 
[['13a_2301', '-4+12+18+22+14+2+10+24+6+26+16+8+20'], '11a_115'], 
[['13n_2311', '4+10+-16+14+2+-24+-18+-20+-22+-8+-6+-26+-12'], '8_20'], 
[['13n_2313', '4+10+16+-14+2+-24+18+20+22+8+6+-26+-12'], '8_20'], 
[['13a_2318', '4+12+18+-22+20+14+2+26+10+24+8+6+16'], '11a_96'], 
[['13n_2321', '4+10+16+-14+2+24+22+20+-26+6+8+12+-18'], '8_20'], 
[['13a_2324', '-4+12+18+22+24+14+2+20+10+26+16+8+6'], '11a_316'], 
[['13n_2327', '4+10+-16+14+-18+2+-22+-24+-12+-26+-8+-6+-20'], '6_1'], 
[['13n_2329', '-4+10+16+-14+18+2+-22+24+12+26+8+-6+20'], '11n_139'], 
[['13n_2330', '-4+10+16+-14+18+2+22+-24+12+26+8+-6+20'], '12n_462'], 
[['13n_2332', '4+-10+-16+14+20+2+8+-22+24+26+12+-6+18'], '8_8'], 
[['13a_2332', '-4+12+18+22+26+20+2+6+24+14+10+16+8'], '12n_782'], 
[['13n_2340', '4+-10+16+14+-20+2+-18+26+24+-22+-8+-12+6'], '9_27'], 
[['13n_2351', '4+10+-16+-18+2+-20+-22+8+-6+-26+-24+-14+-12'], '11a_35'], 
[['13a_2352', '4+12+18+24+-20+2+10+6+22+14+26+16+8'], '10_42'], 
[['13n_2359', '4+10+-16+-18+2+20+22+-24+-8+-6+12+26+14'], '10_140'], 
[['13a_2366', '4+12+-18+24+22+16+2+20+26+14+10+8+6'], '8_8'], 
[['13n_2373', '4+10+16+18+2+-20+24+-22+8+6+-26+-14+-12'], '11n_83'], 
[['13a_2374', '4+12+-18+24+26+20+2+22+8+14+10+6+16'], '12n_312'], 
[['13n_2377', '4+10+16+18+2+22+-20+24+6+8+-12+26+14'], '8_9'], 
[['13n_2381', '-4+10+16+18+2+-22+-20+-24+8+6+-12+-26+-14'], '11a_201'], 
[['13n_2387', '4+10+16+-18+2+-22+-24+-8+-20+-6+-26+-14+-12'], '10_129'], 
[['13n_2408', '4+10+-16+18+2+-24+20+22+-8+-6+14+-26+-12'], '11n_73'], 
[['13n_2411', '-4+10+16+18+2+-24+-20+-22+8+6+-14+-26+-12'], '11a_165'], 
[['13n_2415', '4+-10+16+18+12+2+-22+8+6+-24+-26+-14+-20'], '8_20'], 
[['13a_2416', '4+12+20+16+24+2+18+22+10+26+6+8+-14'], '12n_380'], 
[['13a_2420', '-4+12+20+16+24+14+2+22+8+10+26+18+6'], '11a_326'], 
[['13a_2425', '4+12+20+16+-24+18+2+22+26+14+6+10+8'], '11a_164'], 
[['13n_2433', '4+10+-16+20+2+-18+24+-6+26+22+8+14+12'], '8_9'], 
[['13a_2433', '4+12+20+18+22+14+2+10+-24+26+16+8+6'], '6_1'], 
[['13n_2440', '4+10+-16+20+2+-22+-18+-6+26+-24+8+-12+-14'], '11n_21'], 
[['13a_2442', '4+12+20+18+-24+16+2+22+26+6+14+10+8'], '11a_169'], 
[['13n_2444', '4+10+16+20+2+22+18+6+26+-24+8+12+-14'], '10_87'], 
[['13n_2454', '4+10+16+-20+2+24+-18+-6+-22+-8+-14+26+12'], '11n_73'], 
[['13n_2458', '-4+10+-16+-20+2+24+-18+-8+-22+-14+-6+26+12'], '11a_316'], 
[['13a_2460', '-4+12+20+22+16+2+26+24+10+14+8+6+18'], '6_1'], 
[['13a_2470', '4+12+20+-22+16+18+2+24+26+14+8+6+10'], '11a_164'], 
[['13n_2471', '-4+10+16+-20+12+2+24+8+-26+-22+-6+14+-18'], '11n_116'], 
[['13a_2471', '4+12+-20+22+18+2+10+24+8+14+26+16+6'], '8_9'], 
[['13n_2473', '-4+10+16+20+12+2+26+-22+8+24+6+-14+18'], '11n_132'], 
[['13n_2478', '4+10+-16+-20+18+2+-22+-6+-12+-26+-24+-14+-8'], '11a_87'], 
[['13n_2489', '4+10+-16+-22+2+18+-20+-8+-26+-24+-6+-14+-12'], '11n_21'], 
[['13n_2494', '4+10+-16+22+2+18+-20+26+8+-24+6+-12+14'], '10_153'], 
[['13a_2495', '-4+12+20+22+26+16+2+24+10+8+6+14+18'], '12n_24'], 
[['13n_2505', '-4+10+16+-22+2+18+24+26+8+14+-6+12+20'], '11n_172'], 
[['13n_2508', '4+10+-16+-22+2+-24+8+-20+-26+-6+-14+-12+-18'], '8_8'], 
[['13a_2512', '-4+12+20+24+16+18+2+22+10+26+14+6+8'], '12n_721'], 
[['13a_2514', '-4+12+20+24+18+2+10+6+22+14+26+8+16'], '11a_326'], 
[['13a_2519', '4+-12+20+24+18+14+2+10+22+26+16+8+6'], '8_8'], 
[['13n_2521', '-4+10+16+22+12+2+20+8+-24+-26+14+6+-18'], '11n_132'], 
[['13a_2524', '-4+12+20+24+18+16+2+22+10+26+14+8+6'], '12n_501'], 
[['13n_2527', '-4+10+-16+-22+-18+2+-20+24+-26+-12+-8+14+-6'], '12n_782'], 
[['13n_2528', '4+10+-16+22+18+2+20+-24+26+-12+8+-14+-6'], '11n_83'], 
[['13a_2531', '-4+12+20+24+22+18+2+6+10+26+14+8+16'], '12n_817'], 
[['13a_2532', '4+-12+20+24+22+18+2+8+10+26+14+16+6'], '10_87'], 
[['13a_2535', '-4+12+20+24+26+18+2+22+10+14+6+16+8'], '12n_708'], 
[['13n_2541', '4+10+-16+-22+-20+2+24+-18+-6+-12+-26+-14+-8'], '11n_50'], 
[['13n_2546', '4+10+16+24+2+18+20+-22+-8+12+-26+6+-14'], '10_153'], 
[['13n_2548', '-4+10+16+24+2+18+-20+-22+8+26+-14+6+12'], '12n_318'], 
[['13n_2551', '4+10+16+-24+2+-18+22+20+8+26+14+-6+12'], '6_1'], 
[['13a_2555', '4+12+22+-14+24+2+26+20+10+8+6+16+18'], '8_8'], 
[['13a_2556', '-4+12+22+14+24+18+2+20+26+8+6+16+10'], '12n_24'], 
[['13a_2563', '4+12+22+16+-20+18+2+24+26+10+14+6+8'], '11a_164'], 
[['13n_2564', '-4+10+16+-24+18+2+6+20+12+26+14+-8+-22'], '11n_132'], 
[['13a_2571', '-4+12+22+18+20+14+2+10+24+26+16+6+8'], '11a_164'], 
[['13a_2573', '-4+12+22+20+14+2+10+24+26+8+6+18+16'], '11a_165'], 
[['13n_2577', '4+10+18+12+14+2+8+-22+6+24+-26+-16+-20'], '11n_37'], 
[['13a_2582', '4+12+22+20+18+2+10+6+-26+24+16+14+8'], '11n_21'], 
[['13a_2583', '-4+12+22+20+18+2+24+26+10+8+6+16+14'], '6_1'], 
[['13n_2585', '-4+10+18+12+20+2+-22+-24+6+26+8+-16+-14'], '11n_139'], 
[['13a_2586', '-4+12+22+20+18+14+2+10+24+26+6+16+8'], '11a_169'], 
[['13a_2589', '4+12+-22+20+18+16+2+24+26+8+6+14+10'], '11a_169'], 
[['13a_2594', '4+12+22+-24+14+2+10+20+6+8+26+18+16'], '8_8'], 
[['13a_2601', '4+12+-22+26+18+2+8+20+10+24+6+16+14'], '11a_36'], 
[['13a_2605', '-4+12+24+14+20+16+2+8+26+22+10+6+18'], '12n_397'], 
[['13a_2615', '-4+14+10+12+20+6+2+22+24+8+26+18+16'], '10_129'], 
[['13n_2618', '4+10+18+-14+-16+2+-22+-24+-12+-26+-6+-8+-20'], '11a_164'], 
[['13n_2622', '4+10+18+-14+-20+2+-8+22+24+-26+-12+16+-6'], '11n_97'], 
[['13a_2626', '-4+14+10+16+26+22+2+20+24+8+12+6+18'], '12n_802'], 
[['13n_2633', '4+10+-18+14+-20+2+-24+-6+22+-26+-12+16+-8'], '6_1'], 
[['13a_2633', '-4+14+10+18+26+22+2+20+6+24+12+16+8'], '12n_802'], 
[['13a_2637', '-4+14+10+20+16+22+2+26+8+24+6+12+18'], '6_1'], 
[['13n_2639', '4+10+-18+16+2+-22+-24+-8+-20+-6+-26+-12+-14'], '10_48'], 
[['13a_2640', '4+14+10+20+-18+22+16+2+26+24+12+6+8'], '6_1'], 
[['13n_2641', '4+10+-18+16+2+-24+-8+-20+-22+-14+-6+-26+-12'], '8_20'], 
[['13n_2642', '4+-10+-18+-16+12+2+-20+-24+-22+-26+-8+-6+-14'], '9_41'], 
[['13a_2650', '4+14+10+22+16+18+-24+2+6+26+12+8+20'], '9_41'], 
[['13a_2652', '4+14+10+22+-16+20+26+2+24+6+12+18+8'], '10_42'], 
[['13n_2653', '-4+10+18+16+-14+2+-22+20+24+26+-8+-12+6'], '12n_430'], 
[['13a_2653', '-4+14+10+22+16+24+18+2+8+26+12+6+20'], '12n_145'], 
[['13a_2654', '4+14+10+22+-16+26+20+2+24+8+12+18+6'], '12n_279'], 
[['13n_2659', '4+-10+18+20+14+2+-22+8+24+26+16+-12+6'], '9_27'], 
[['13a_2659', '4+14+10+-22+26+16+20+2+24+12+8+18+6'], '11a_36'], 
[['13a_2662', '4+14+10+22+26+20+2+8+24+-6+12+18+16'], '10_42'], 
[['13a_2666', '-4+14+10+24+18+22+2+20+8+26+12+6+16'], '12n_657'], 
[['13a_2673', '-4+14+16+12+18+22+24+2+10+26+8+6+20'], '8_20'], 
[['13a_2678', '-4+14+16+18+20+22+2+26+6+24+10+8+12'], '8_9'], 
[['13a_2680', '4+14+16+18+20+22+2+26+6+-24+12+10+8'], '9_27'], 
[['13n_2688', '4+10+-18+-22+16+2+-20+-24+-26+-12+-6+-14+-8'], '11n_37'], 
[['13a_2715', '4+14+16+-18+20+26+24+2+22+10+8+6+12'], '6_1'], 
[['13a_2718', '-4+14+16+18+22+20+2+26+12+24+10+8+6'], '6_1'], 
[['13a_2726', '4+-14+16+18+22+24+20+2+6+26+12+10+8'], '10_22'], 
[['13n_2730', '-4+10+20+14+2+18+8+-24+12+26+6+-16+-22'], '11n_132'], 
[['13n_2746', '4+10+-20+14+-16+2+-22+-26+-24+-12+-6+-18+-8'], '12n_430'], 
[['13a_2748', '4+14+16+20+18+22+26+2+-24+8+12+10+6'], '10_75'], 
[['13n_2755', '4+10+-20+-14+-18+2+-24+-22+-26+-12+-16+6+-8'], '6_1'], 
[['13n_2766', '4+10+-20+-16+-14+2+-18+-22+-24+-12+-26+8+-6'], '6_1'], 
[['13n_2777', '4+10+-20+-16+-18+2+-22+-6+24+-26+-12+-14+-8'], '6_1'], 
[['13a_2780', '4+14+16+22+-24+18+2+26+10+12+8+6+20'], '8_8'], 
[['13a_2781', '4+-14+16+22+24+18+20+2+6+12+26+8+10'], '10_48'], 
[['13n_2784', '4+10+20+-18+2+-22+-6+-8+24+-14+-26+16+-12'], '12n_257'], 
[['13a_2787', '-4+14+16+22+24+26+20+2+8+12+6+18+10'], '8_20'], 
[['13n_2788', '4+10+20+18+2+-22+8+-6+24+14+26+-12+16'], '8_20'], 
[['13n_2793', '4+10+-20+18+-14+2+-22+-26+-8+-24+-12+-6+-16'], '11n_83'], 
[['13n_2794', '-4+10+-20+18+14+2+-22+26+8+-24+-12+-6+16'], '12n_782'], 
[['13n_2798', '4+-10+-20+18+16+2+-22+-24+8+-26+-12+-14+-6'], '8_9'], 
[['13n_2799', '4+-10+20+-18+-16+2+22+24+-8+26+12+14+6'], '8_9'], 
[['13n_2800', '4+10+-20+-18+-16+2+22+-24+-8+-26+-14+-12+-6'], '11n_132'], 
[['13a_2802', '4+14+18+16+-20+26+22+2+6+24+12+8+10'], '6_1'], 
[['13a_2808', '4+14+18+16+24+20+22+2+6+10+26+8+-12'], '6_1'], 
[['13a_2811', '4+-14+18+16+24+22+20+2+6+26+12+10+8'], '10_3'], 
[['13a_2815', '-4+14+18+20+16+22+24+2+8+6+26+12+10'], '10_22'], 
[['13a_2826', '4+-14+18+20+22+24+16+2+12+6+26+10+8'], '8_9'], 
[['13n_2828', '4+-10+-20+-26+-16+2+-18+-8+-24+-22+-6+-12+-14'], '10_87'], 
[['13n_2838', '4+10+-22+-18+16+2+-20+-24+-26+-14+-6+-12+-8'], '10_35'], 
[['13n_2840', '4+10+-22+24+2+-18+-8+-6+-26+-12+-16+-14+-20'], '8_20'], 
[['13n_2846', '4+10+24+12+14+2+8+20+-22+-26+-16+6+-18'], '11n_37'], 
[['13n_2861', '-4+12+14+-16+18+2+26+-20+22+24+-6+8+10'], '8_20'], 
[['13a_2873', '4+-14+18+24+22+16+20+2+10+26+12+8+6'], '10_35'], 
[['13n_2874', '4+12+14+16+18+22+2+20+-24+26+6+10+-8'], '11a_87'], 
[['13n_2875', '-4+12+14+-16+20+2+26+-22+24+10+8+-6+18'], '6_1'], 
[['13n_2877', '-4+12+14+-16+20+18+2+-22+24+26+8+-6+10'], '8_20'], 
[['13a_2887', '4+-14+18+26+24+16+22+2+10+6+8+12+20'], '10_42'], 
[['13n_2891', '-4+12+14+-16+26+20+2+-24+22+10+18+-6+8'], '8_20'], 
[['13n_2892', '-4+12+14+-18+16+2+26+20+22+-24+10+-8+6'], '6_1'], 
[['13a_2892', '-4+14+18+26+24+22+20+2+6+16+12+10+8'], '10_3'], 
[['13n_2905', '4+12+14+18+-22+-20+2+-24+-8+-6+-10+-26+-16'], '11n_83'], 
[['13a_2907', '-4+14+20+18+16+24+22+2+8+6+26+12+10'], '10_3'], 
[['13n_2914', '-4+12+14+20+-16+22+2+26+-8+24+10+6+18'], '6_1'], 
[['13a_2916', '-4+14+20+18+24+22+16+2+12+6+26+10+8'], '11a_201'], 
[['13a_2919', '-4+14+20+18+26+6+2+24+22+10+12+16+8'], '12n_360'], 
[['13n_2923', '4+12+14+-24+22+2+10+-20+-8+-6+-26+-18+-16'], '10_87'], 
[['13n_2936', '4+12+-16+-14+18+24+2+-6+20+8+-26+10+22'], '10_75'], 
[['13a_2936', '4+14+-20+22+24+16+18+2+12+10+26+8+6'], '8_20'], 
[['13a_2940', '4+14+20+22+24+18+2+26+-6+12+16+8+10'], '8_8'], 
[['13n_2946', '4+12+-16+14+20+2+18+24+-26+22+10+-8+-6'], '11n_50'], 
[['13n_2948', '4+-12+-16+-14+-20+-22+2+-6+-24+-26+-10+-8+-18'], '10_22'], 
[['13a_2960', '-4+14+20+24+18+16+22+2+10+8+26+12+6'], '12n_48'], 
[['13a_2967', '4+14+20+24+22+16+18+2+12+-26+10+8+6'], '8_8'], 
[['13a_2968', '4+-14+20+24+22+18+16+2+12+10+26+8+6'], '6_1'], 
[['13a_2971', '4+14+-20+24+26+18+16+2+22+6+12+10+8'], '11a_58'], 
[['13n_2976', '4+12+16+14+24+-20+2+6+-22+-10+-26+-8+-18'], '11n_67'], 
[['13n_2985', '4+-12+-16+-18+-14+2+-24+-22+-6+26+-8+-10+20'], '8_8'], 
[['13a_2987', '4+14+20+26+24+-22+16+2+10+6+12+18+8'], '11a_103'], 
[['13a_2988', '-4+14+22+16+18+24+20+2+8+10+26+6+12'], '12n_708'], 
[['13a_2995', '4+-14+22+16+24+26+18+2+8+12+10+6+20'], '10_87'], 
[['13a_2998', '4+14+22+18+24+16+20+2+8+12+26+10+-6'], '11n_4'], 
[['13a_3001', '4+14+22+20+-24+16+18+2+12+8+26+10+6'], '11a_58'], 
[['13a_3010', '-4+14+22+24+16+18+20+2+10+12+26+6+8'], '12n_721'], 
[['13a_3013', '-4+14+22+24+16+18+20+2+12+10+26+8+6'], '12n_501'], 
[['13a_3017', '4+14+22+-24+18+20+16+2+12+10+26+8+6'], '11a_58'], 
[['13n_3018', '4+12+16+18+22+2+8+24+-26+14+10+20+-6'], '11a_36'], 
[['13n_3023', '4+12+16+-18+22+2+-20+26+24+-14+10+8+6'], '8_8'], 
[['13a_3024', '4+14+-22+26+20+16+18+2+12+24+6+10+8'], '11a_58'], 
[['13a_3027', '-4+14+24+12+16+22+18+2+8+26+6+10+20'], '12n_393'], 
[['13a_3036', '4+16+10+12+20+6+24+2+-22+8+26+14+18'], '10_48'], 
[['13a_3037', '-4+16+10+12+20+22+8+2+24+26+6+14+18'], '10_87'], 
[['13a_3043', '-4+16+10+14+20+6+22+2+24+26+12+8+18'], '11n_21'], 
[['13n_3049', '4+12+-16+20+14+-24+2+8+26+22+6+-10+18'], '9_41'], 
[['13n_3057', '4+12+-16+20+18+2+-22+26+10+24+-14+8+6'], '8_20'], 
[['13a_3075', '4+16+12+-18+26+20+22+2+24+10+6+14+8'], '11n_21'], 
[['13n_3077', '4+12+-16+20+-24+-18+2+22+-26+-8+14+-6+-10'], '8_9'], 
[['13a_3079', '4+16+12+20+24+26+22+2+10+8+6+14+-18'], '9_27'], 
[['13a_3087', '-4+16+12+24+22+26+20+2+10+8+14+18+6'], '12n_420'], 
[['13n_3088', '4+12+-16+22+-20+-18+2+24+-26+-10+-8+14+-6'], '11n_116'], 
[['13n_3095', '-4+12+16+-22+-24+2+18+20+10+26+-8+-6+14'], '11n_139'], 
[['13n_3096', '4+12+-16+-24+-14+2+-22+-20+-26+6+-10+-8+-18'], '8_20'], 
[['13n_3102', '-4+12+16+-24+14+20+2+8+22+10+26+-6+18'], '11n_132'], 
[['13a_3108', '-4+16+20+22+24+26+6+2+8+12+14+18+10'], '12n_24'], 
[['13n_3131', '4+12+-16+24+20+18+2+-22+26+10+-14+8+6'], '10_140'], 
[['13n_3141', '4+12+18+14+20+2+26+-24+6+-22+10+-16+8'], '11n_21'], 
[['13n_3146', '-4+12+18+14+22+20+2+-24+6+26+10+8+-16'], '11n_139'], 
[['13n_3149', '4+12+-18+14+-24+-20+2+-22+-6+-26+-8+-16+-10'], '8_9'], 
[['13n_3159', '-4+12+18+-16+14+20+2+22+-24+26+10+-8+6'], '12n_462'], 
[['13n_3161', '4+-12+-18+-16+-14+22+2+-8+-6+24+26+10+20'], '8_8'], 
[['13a_3172', '6+8+12+2+-16+20+4+22+26+24+14+10+18'], '11n_4'], 
[['13n_3181', '-4+12+18+16+-22+14+2+10+6+-24+-26+-8+-20'], '11n_97'], 
[['13a_3187', '6+8+12+2+20+-24+4+22+10+26+16+14+18'], '11n_4'], 
[['13n_3192', '-4+12+18+16+-24+-20+2+22+6+-26+14+-10+-8'], '12n_394'], 
[['13a_3199', '6+8+12+-14+4+20+2+22+24+26+10+18+16'], '10_129'], 
[['13n_3202', '-4+12+-18+20+22+14+2+8+24+-26+16+10+-6'], '11n_172'], 
[['13n_3207', '4+-12+-18+-20+24+16+2+22+26+-6+14+8+10'], '8_20'], 
[['13n_3209', '-4+12+18+-22+14+2+20+6+26+10+-24+-8+16'], '11n_132'], 
[['13n_3213', '4+12+-18+22+-20+2+-24+-8+-6+-10+-16+-26+-14'], '10_140'], 
[['13n_3215', '-4+12+18+22+20+2+-24+8+6+10+16+-26+-14'], '12n_397'], 
[['13n_3230', '4+12+18+-24+16+14+2+20+22+-26+10+-8+-6'], '10_35'], 
[['13a_3236', '6+8+14+2+18+24+-20+4+22+26+16+12+10'], '11n_97'], 
[['13n_3238', '4+12+18+-24+-22+-20+2+-10+-6+-26+-14+-8+-16'], '11n_132'], 
[['13n_3242', '4+-12+18+26+-20+2+8+24+6+-22+-10+16+14'], '6_1'], 
[['13n_3247', '4+12+-18+-26+-20+2+-24+-22+-10+-6+-16+-14+8'], '10_22'], 
[['13n_3255', '4+12+-20+-14+22+-18+2+-8+-24+-26+-6+-16+-10'], '10_140'], 
[['13a_3256', '6+8+14+2+-22+16+4+20+24+12+26+18+10'], '10_153'], 
[['13n_3262', '-4+12+20+-16+14+2+18+-24+22+10+26+-8+6'], '12n_706'], 
[['13a_3268', '6+8+14+2+-22+18+24+4+12+10+26+16+20'], '11n_97'], 
[['13n_3277', '4+12+20+16+-22+18+2+24+10+-26+14+-8+6'], '8_20'], 
[['13a_3281', '6+8+14+2+24+18+-22+4+10+12+26+16+20'], '11n_73'], 
[['13n_3286', '4+12+20+-18+16+14+2+10+-22+-24+-26+-8+-6'], '10_35'], 
[['13n_3288', '4+12+-20+-18+24+-16+2+-22+-8+-26+-14+-10+-6'], '11n_132'], 
[['13a_3288', '6+8+-14+12+4+20+2+22+24+10+26+18+16'], '10_129'], 
[['13n_3298', '4+-12+-20+-22+-16+-18+2+-24+-10+-26+-6+-14+-8'], '10_48'], 
[['13n_3313', '4+12+-20+-22+-26+16+2+-24+-10+-8+-6+-14+-18'], '10_22'], 
[['13n_3315', '4+12+-20+-24+14+16+2+10+-22+-6+-26+-8+18'], '8_20'], 
[['13a_3323', '6+8+16+2+18+24+-26+22+4+12+14+10+20'], '8_20'], 
[['13n_3325', '4+-12+-20+-24+-22+-18+2+-8+-10+-26+-14+-16+-6'], '10_87'], 
[['13n_3327', '4+-12+-20+-24+-26+-16+2+-22+-10+-8+-14+-6+-18'], '10_87'], 
[['13n_3328', '4+-12+-20+-26+-16+-18+2+-22+-24+-14+-6+-10+-8'], '10_87'], 
[['13n_3331', '4+-12+-20+-26+-18+-16+2+-22+-24+-6+-14+-10+-8'], '10_42'], 
[['13n_3336', '-4+12+22+14+-18+2+20+24+-10+-8+26+16+6'], '12n_430'], 
[['13a_3343', '6+8+16+2+24+26+20+22+4+12+14+-18+10'], '11n_73'], 
[['13a_3349', '6+8+16+14+4+20+22+-2+24+26+12+10+18'], '8_9'], 
[['13n_3353', '4+12+-22+-20+14+2+18+-24+10+-8+-26+16+-6'], '8_20'], 
[['13n_3360', '4+12+-22+20+14+2+18+-24+10+8+26+-16+6'], '11n_132'], 
[['13n_3366', '4+12+22+-20+18+2+-8+-24+-10+-14+26+-16+6'], '6_1'], 
[['13n_3370', '4+12+-22+20+-18+-16+2+-24+-10+-8+-26+-14+-6'], '11n_132'], 
[['13n_3373', '4+12+22+-20+-18+-16+2+-24+-10+-26+-6+-14+-8'], '11n_132'], 
[['13n_3377', '4+12+-22+-20+24+2+26+-6+-10+-8+-14+-16+-18'], '8_8'], 
[['13a_3392', '6+8+-18+16+4+24+22+20+2+26+14+12+10'], '6_1'], 
[['13n_3407', '-4+14+10+18+26+20+2+-24+-22+6+12+-16+8'], '12n_394'], 
[['13a_3414', '6+8+22+20+4+18+24+26+10+12+-2+16+14'], '8_9'], 
[['13a_3422', '6+8+22+-24+4+18+20+26+10+14+12+2+16'], '10_129'], 
[['13n_3423', '4+14+10+20+-24+26+18+2+-22+12+8+-16+6'], '12n_279'], 
[['13a_3424', '6+8+-24+22+4+18+20+10+26+14+12+2+16'], '10_129'], 
[['13n_3429', '4+-14+-10+-20+-26+18+2+-22+12+-24+-8+-16+-6'], '8_8'], 
[['13a_3438', '6+10+12+14+24+20+-26+22+8+4+2+16+18'], '6_1'], 
[['13n_3440', '-4+14+10+-20+26+24+18+2+22+-8+12+16+6'], '12n_870'], 
[['13a_3441', '6+-10+12+16+18+20+26+24+22+4+2+8+14'], '8_8'], 
[['13a_3445', '6+10+-12+16+20+22+24+8+26+14+2+4+18'], '6_1'], 
[['13a_3455', '6+10+-12+18+4+2+22+24+8+26+16+14+20'], '8_9'], 
[['13n_3460', '-4+14+10+22+24+-20+26+2+8+6+-12+18+16'], '8_20'], 
[['13n_3463', '4+-14+-10+-22+-26+18+2+20+24+12+-8+16+-6'], '10_153'], 
[['13a_3465', '6+10+12+-20+18+4+2+22+24+26+14+16+8'], '8_20'], 
[['13a_3467', '6+-10+12+20+22+18+24+26+4+2+8+16+14'], '8_20'], 
[['13a_3472', '6+-10+12+22+16+20+26+8+24+4+2+14+18'], '8_20'], 
[['13n_3474', '4+14+-10+-24+-20+18+2+-22+12+6+-26+-16+-8'], '10_129'], 
[['13a_3485', '6+-10+12+26+20+16+22+4+2+24+14+8+18'], '8_20'], 
[['13a_3487', '6+10+12+26+20+-18+24+22+4+2+16+14+8'], '6_1'], 
[['13a_3489', '6+-10+14+16+18+22+20+26+24+4+12+2+8'], '10_42'], 
[['13a_3490', '6+10+14+16+22+4+20+-2+24+26+12+8+18'], '8_9'], 
[['13a_3509', '6+10+14+22+2+18+4+20+-24+12+26+8+16'], '11a_35'], 
[['13a_3516', '6+10+14+22+18+4+20+-2+24+12+26+16+8'], '10_153'], 
[['13a_3528', '6+10+14+26+18+20+22+8+-24+4+12+2+16'], '11a_28'], 
[['13a_3533', '6+-10+14+26+22+20+18+24+4+12+2+16+8'], '8_8'], 
[['13n_3538', '4+14+18+-20+-24+6+2+26+22+12+10+16+-8'], '11n_50'], 
[['13n_3540', '-4+14+18+20+24+-16+22+2+-10+6+26+12+8'], '11n_172'], 
[['13a_3555', '-6+10+16+20+2+18+22+24+4+8+26+14+12'], '11n_37'], 
[['13a_3557', '6+10+-16+20+2+22+18+26+4+24+8+12+14'], '11a_35'], 
[['13n_3558', '4+14+-18+-24+16+-22+-20+2+-8+-26+-12+-10+-6'], '10_3'], 
[['13a_3566', '6+10+16+20+14+4+24+-2+22+8+26+12+18'], '10_42'], 
[['13n_3573', '-4+14+-18+26+-22+-20+2+-24+-12+-6+-10+-16+8'], '12n_782'], 
[['13a_3581', '6+10+16+22+2+-24+20+26+4+14+12+8+18'], '12n_394'], 
[['13n_3591', '4+14+-20+-18+-16+-6+2+-22+24+-12+-26+-8+-10'], '8_20'], 
[['13n_3592', '4+14+-20+-18+16+6+2+-22+24+-12+-26+8+-10'], '8_20'], 
[['13n_3596', '4+14+-20+18+16+-24+-22+2+8+6+-26+-12+-10'], '11n_139'], 
[['13n_3600', '4+14+-20+-18+24+-16+-22+2+-10+-6+-26+-12+-8'], '11n_139'], 
[['13a_3613', '6+10+18+12+22+2+-20+24+4+26+8+14+16'], '11n_37'], 
[['13a_3623', '6+10+-18+14+20+2+22+24+26+4+12+8+16'], '11a_28'], 
[['13n_3626', '4+14+-20+-26+-24+-22+2+-8+-10+-12+-6+-18+16'], '8_9'], 
[['13a_3626', '6+-10+18+14+22+20+2+26+24+12+4+8+16'], '6_1'], 
[['13n_3630', '4+-14+-22+-16+-24+-26+-18+2+-8+-12+-10+-6+-20'], '10_87'], 
[['13a_3636', '6+10+-18+16+4+24+22+20+26+2+14+12+8'], '6_1'], 
[['13n_3637', '4+14+22+-20+-26+-6+16+2+-8+-24+-12+-10+-18'], '10_35'], 
[['13n_3640', '-4+14+24+12+-26+20+18+2+22+8+6+16+-10'], '12n_430'], 
[['13n_3651', '4+16+-10+-20+24+26+18+2+22+-8+12+14+6'], '8_9'], 
[['13n_3652', '-4+16+10+-20+26+18+22+2+14+24+-8+12+6'], '11n_172'], 
[['13n_3656', '-4+16+10+-20+26+24+18+2+22+12+-8+14+6'], '12n_870'], 
[['13n_3660', '4+-16+-10+-24+-14+-20+-6+2+22+-12+26+-8+18'], '10_140'], 
[['13a_3665', '6+10+-18+22+4+20+8+24+26+2+12+16+14'], '10_140'], 
[['13n_3674', '4+16+-10+24+-26+20+22+2+-8+-6+12+14+-18'], '10_48'], 
[['13a_3677', '6+10+-18+24+4+20+22+8+26+2+14+12+16'], '10_129'], 
[['13n_3688', '4+16+12+-22+24+26+-20+2+8+6+-14+18+10'], '10_48'], 
[['13a_3696', '6+10+18+26+14+-20+2+24+22+12+4+16+8'], '11a_103'], 
[['13n_3699', '4+-16+-12+-24+-22+-26+20+2+-10+-6+14+-8+-18'], '10_140'], 
[['13a_3702', '6+10+18+26+-16+22+20+2+24+14+12+4+8'], '10_35'], 
[['13n_3705', '4+16+-12+-26+-20+-6+-22+2+8+-24+-14+-10+-18'], '10_42'], 
[['13a_3710', '6+-10+18+26+24+20+22+2+8+14+12+4+16'], '6_1'], 
[['13a_3717', '6+10+20+12+4+-18+22+24+8+2+26+14+16'], '10_48'], 
[['13n_3719', '4+16+-20+-24+-22+26+6+2+10+12+14+-8+18'], '6_1'], 
[['13a_3730', '6+10+20+-14+18+4+26+22+24+12+2+16+8'], '8_20'], 
[['13a_3746', '6+10+20+16+2+24+22+26+8+14+4+12+-18'], '11n_116'], 
[['13n_3751', '6+8+12+2+-16+-20+4+22+-24+-26+-14+-10+-18'], '11n_37'], 
[['13n_3755', '6+8+12+2+18+4+20+-22+-24+10+-26+-16+-14'], '12a_667'], 
[['13a_3762', '6+-10+20+22+14+18+4+24+2+12+26+16+8'], '10_42'], 
[['13n_3764', '6+8+12+2+-20+18+4+-22+-24+-26+-14+-16+-10'], '11n_37'], 
[['13a_3768', '6+10+20+22+18+4+26+24+8+-12+2+16+14'], '11n_139'], 
[['13n_3768', '6+8+12+2+-20+-24+4+-22+-10+26+-14+-16+-18'], '11n_37'], 
[['13a_3775', '6+-10+20+24+18+22+4+26+8+14+12+2+16'], '11n_83'], 
[['13a_3777', '6+10+20+26+18+4+8+24+22+-12+2+16+14'], '10_35'], 
[['13n_3782', '6+8+12+2+22+-20+4+-10+-24+-26+-14+-16+-18'], '11n_37'], 
[['13a_3785', '6+10+-22+16+2+18+20+26+8+24+14+4+12'], '11a_35'], 
[['13a_3793', '6+10+22+16+18+4+20+26+-24+12+14+2+8'], '8_20'], 
[['13n_3798', '6+8+14+2+-18+16+4+24+-22+-26+-10+12+20'], '10_48'], 
[['13a_3803', '6+-10+22+18+20+2+8+24+26+12+4+16+14'], '11a_87'], 
[['13a_3809', '6+10+22+26+18+4+20+-8+24+14+12+2+16'], '10_87'], 
[['13a_3819', '6+10+-24+16+22+4+20+8+26+14+12+2+18'], '11n_116'], 
[['13a_3826', '6+10+24+26+-16+22+20+4+2+14+12+18+8'], '6_1'], 
[['13a_3837', '6+-12+10+16+18+20+24+22+26+4+2+14+8'], '10_137'], 
[['13a_3838', '6+-12+10+16+20+4+2+22+24+26+14+8+18'], '11a_28'], 
[['13n_3843', '6+8+14+2+-22+-18+-20+4+24+-12+-26+-16+-10'], '11n_73'], 
[['13n_3858', '6+8+14+2+-22+-26+18+4+-24+-12+-10+-16+-20'], '11n_37'], 
[['13n_3859', '6+8+14+2+24+-16+-20+4+-22+-26+-12+-10+-18'], '11n_37'], 
[['13n_3883', '6+-8+14+24+20+22+18+-26+4+12+10+2+-16'], '8_9'], 
[['13a_3884', '6+12+14+16+22+24+-20+26+8+4+2+10+18'], '8_9'], 
[['13n_3886', '6+8+16+2+-20+-18+24+-22+4+-10+-26+-14+-12'], '11n_97'], 
[['13a_3890', '6+-12+14+18+22+4+2+24+8+26+16+10+20'], '11a_115'], 
[['13n_3893', '6+8+16+2+-22+26+-20+4+-12+-24+-14+-10+-18'], '10_48'], 
[['13a_3906', '6+12+14+20+24+16+4+2+22+8+26+10+-18'], '10_22'], 
[['13a_3907', '-6+12+14+20+24+16+4+2+22+10+26+18+8'], '11a_316'], 
[['13a_3916', '6+-12+14+22+20+4+2+24+26+10+8+18+16'], '11a_165'], 
[['13a_3920', '6+12+14+22+24+4+2+20+8+10+26+18+-16'], '12n_170'], 
[['13a_3942', '6+12+-16+18+22+20+4+26+2+24+10+8+14'], '6_1'], 
[['13a_3946', '6+12+16+18+24+4+22+10+-2+26+8+14+20'], '10_140'], 
[['13a_3953', '6+12+-16+20+22+2+24+26+4+14+10+8+18'], '11a_87'], 
[['13n_3959', '6+-10+12+14+16+20+26+22+24+-4+-2+8+18'], '8_8'], 
[['13n_3963', '6+10+12+-14+-16+20+26+-22+-24+-4+2+-8+-18'], '9_27'], 
[['13n_3966', '6+10+-12+14+-16+20+26+-22+-24+4+2+-8+-18'], '10_140'], 
[['13n_3969', '6+-10+12+14+-16+-22+26+-20+24+-8+-2+-4+18'], '11n_39'], 
[['13a_3970', '6+12+-16+26+18+24+20+22+8+4+14+2+10'], '11n_97'], 
[['13a_3973', '6+12+-16+26+20+2+24+22+4+14+8+18+10'], '11a_36'], 
[['13a_3989', '6+-12+18+14+22+4+20+26+24+2+10+8+16'], '11a_201'], 
[['13a_3995', '6+12+18+14+24+20+2+22+26+4+-8+16+10'], '11n_83'], 
[['13a_3996', '6+12+-18+14+24+20+2+26+22+4+10+16+8'], '11a_96'], 
[['13n_3999', '6+-10+12+14+24+-18+26+22+2+-4+-8+16+20'], '10_129'], 
[['13n_4002', '6+10+-12+-14+-24+18+26+-22+2+4+-8+-16+-20'], '8_8'], 
[['13a_4024', '-6+12+18+20+22+16+2+24+4+26+8+14+10'], '8_20'], 
[['13n_4030', '6+-10+12+-16+-24+18+20+-22+2+4+-26+-8+-14'], '9_27'], 
[['13a_4032', '6+12+18+20+24+16+2+22+4+-26+14+8+10'], '10_129'], 
[['13n_4034', '6+10+12+-16+24+18+-26+-22+2+4+-14+-8+-20'], '8_8'], 
[['13a_4035', '6+12+18+20+24+22+2+8+4+-26+14+10+16'], '6_1'], 
[['13a_4037', '6+12+18+20+24+22+4+-8+2+26+16+10+14'], '10_42'], 
[['13n_4042', '6+10+-12+18+-22+-16+24+-4+-2+26+-8+14+20'], '10_137'], 
[['13a_4045', '6+12+-18+22+16+20+2+24+26+4+14+8+10'], '11a_164'], 
[['13n_4048', '6+-10+12+18+22+16+24+4+2+-26+8+14+-20'], '8_20'], 
[['13n_4063', '6+10+-12+-22+-16+18+20+-24+2+4+26+-8+-14'], '6_1'], 
[['13a_4066', '6+12+-18+24+22+20+2+8+26+4+10+14+16'], '11a_169'], 
[['13n_4069', '6+-10+-12+22+18+-20+24+26+8+-4+2+16+14'], '11n_37'], 
[['13a_4073', '6+12+18+24+26+20+2+22+-10+4+16+14+8'], '9_27'], 
[['13n_4077', '6+-10+12+22+24+-18+20+-8+2+-4+26+16+14'], '8_20'], 
[['13n_4078', '6+-10+12+22+24+18+20+8+-2+4+26+16+-14'], '10_153'], 
[['13a_4092', '6+12+-18+26+20+22+4+10+2+24+16+14+8'], '9_27'], 
[['13n_4110', '6+-10+14+16+22+-4+-20+2+26+24+12+8+18'], '6_1'], 
[['13n_4112', '-6+10+14+16+-22+4+-20+2+26+24+-12+-8+18'], '8_20'], 
[['13n_4119', '6+10+-14+16+24+-20+-22+26+8+4+-12+2+18'], '11n_37'], 
[['13a_4132', '6+12+20+-14+24+4+22+26+8+10+2+18+16'], '11n_83'], 
[['13a_4140', '6+12+20+14+26+-22+2+8+24+10+4+18+16'], '10_87'], 
[['13n_4156', '6+-10+14+-20+2+22+24+4+12+26+-8+16+18'], '6_1'], 
[['13n_4157', '6+10+14+20+2+22+-24+4+-12+-26+8+-16+-18'], '12n_657'], 
[['13n_4158', '6+-10+14+20+-2+22+26+4+24+-12+8+16+18'], '8_8'], 
[['13a_4158', '6+-12+20+16+26+4+24+22+8+10+2+14+18'], '11a_169'], 
[['13n_4167', '6+10+14+-20+2+-24+22+4+12+-8+26+16+18'], '8_20'], 
[['13a_4173', '6+12+20+22+14+2+18+-24+10+4+26+16+8'], '11a_35'], 
[['13a_4177', '6+12+20+22+16+24+2+10+8+4+26+14+-18'], '12n_313'], 
[['13n_4194', '-6+-10+14+22+24+-4+20+2+8+12+26+16+18'], '8_9'], 
[['13a_4209', '6+12+20+26+18+22+4+8+-24+14+2+10+16'], '11a_115'], 
[['13n_4215', '6+10+14+24+22+4+-20+2+8+26+-12+-16+18'], '8_20'], 
[['13n_4217', '6+10+14+24+22+18+20+-26+-4+12+2+8+-16'], '11n_97'], 
[['13a_4224', '6+12+22+18+4+20+8+-24+26+2+10+16+14'], '11a_326'], 
[['13n_4237', '6+10+16+12+-22+2+20+4+-26+24+-8+14+18'], '11n_172'], 
[['13a_4238', '6+12+22+26+20+-18+4+10+24+14+8+2+16'], '10_137'], 
[['13n_4239', '6+-10+16+14+-20+-2+22+26+4+24+12+8+18'], '12n_279'], 
[['13n_4240', '6+-10+-16+14+20+2+22+26+-4+24+12+8+18'], '10_22'], 
[['13a_4251', '6+14+10+20+-2+26+22+4+24+12+8+18+16'], '10_129'], 
[['13n_4252', '6+-10+16+18+-22+-4+-20+-26+2+-24+-12+-8+-14'], '12n_870'], 
[['13a_4266', '6+14+-12+16+24+18+20+22+26+4+2+10+8'], '6_1'], 
[['13n_4267', '6+-10+-16+20+-2+18+24+22+-4+8+26+14+12'], '10_3'], 
[['13a_4268', '6+-14+12+16+24+26+20+22+10+4+2+8+18'], '9_27'], 
[['13a_4272', '6+14+12+-20+18+22+4+2+24+26+16+10+8'], '6_1'], 
[['13n_4279', '-6+10+16+-20+2+22+24+26+4+14+-8+12+18'], '12n_24'], 
[['13a_4282', '6+-14+12+22+18+20+4+2+24+26+16+8+10'], '11a_164'], 
[['13a_4283', '6+-14+12+22+20+18+4+2+24+26+8+16+10'], '11a_169'], 
[['13n_4284', '6+-10+16+20+2+-22+26+24+4+-12+8+-18+14'], '6_1'], 
[['13n_4294', '6+10+16+20+14+4+-22+2+-26+-24+8+12+-18'], '9_27'], 
[['13n_4301', '6+-10+16+-20+-22+-2+-8+4+24+26+-12+14+18'], '10_48'], 
[['13a_4301', '6+14+-16+18+22+20+4+2+26+24+10+8+12'], '6_1'], 
[['13n_4309', '6+-10+16+20+-22+-4+8+2+24+26+14+12+18'], '10_48'], 
[['13n_4325', '6+-10+16+22+-2+20+24+4+-26+12+8+18+14'], '10_137'], 
[['13n_4329', '6+10+16+-22+2+24+20+26+4+12+14+-8+-18'], '10_129'], 
[['13n_4345', '6+-10+16+24+2+-20+-22+4+26+-14+-12+8+18'], '8_8'], 
[['13n_4350', '6+-10+16+24+22+-4+-20+26+2+8+12+18+14'], '11n_21'], 
[['13n_4351', '6+10+16+24+-22+4+-20+26+2+8+-12+18+14'], '12n_504'], 
[['13a_4356', '6+14+18+20+-26+24+4+22+10+2+8+12+16'], '12n_312'], 
[['13a_4361', '6+14+18+22+-24+26+4+20+12+2+16+10+8'], '11a_316'], 
[['13a_4371', '6+14+-18+24+26+22+4+20+10+2+12+16+8'], '10_153'], 
[['13a_4374', '6+-14+18+24+26+22+20+2+12+4+16+10+8'], '11a_58'], 
[['13n_4379', '6+10+-18+12+22+2+-20+24+-4+26+8+16+14'], '10_137'], 
[['13n_4388', '6+10+-18+12+-22+2+26+-20+-4+-24+-8+16+14'], '9_41'], 
[['13a_4389', '6+14+18+26+20+-24+4+22+12+2+10+16+8'], '11n_83'], 
[['13n_4420', '6+10+18+14+-24+4+-20+-22+2+-26+-8+-16+-12'], '8_20'], 
[['13a_4420', '6+14+20+16+-26+24+4+22+8+12+2+18+10'], '11a_326'], 
[['13n_4433', '6+10+18+16+-22+4+24+20+2+-26+-8+14+12'], '8_20'], 
[['13a_4448', '6+14+20+22+-26+18+4+24+12+10+2+8+16'], '12n_430'], 
[['13n_4449', '6+-10+18+20+-14+-4+24+-8+22+2+26+12+-16'], '12n_430'], 
[['13n_4458', '6+-10+-18+20+16+-4+24+22+2+26+8+14+12'], '10_22'], 
[['13n_4459', '6+-10+18+-20+22+-2+8+24+4+26+12+14+16'], '11n_50'], 
[['13a_4472', '6+14+22+16+26+-20+4+24+8+12+10+2+18'], '11a_326'], 
[['13n_4475', '6+-10+-18+-20+24+-2+22+8+-4+26+14+12+16'], '11n_116'], 
[['13a_4477', '-6+14+22+20+16+18+4+8+24+26+2+12+10'], '9_27'], 
[['13n_4491', '6+10+18+24+14+-20+2+-22+26+-12+4+8+16'], '6_1'], 
[['13a_4495', '6+14+24+18+4+-22+20+8+26+2+12+10+16'], '11a_326'], 
[['13a_4512', '6+-16+12+18+22+4+24+8+2+26+14+10+20'], '11a_115'], 
[['13a_4525', '6+16+-12+22+20+26+2+24+4+10+8+14+18'], '6_1'], 
[['13a_4526', '6+16+-12+22+20+26+4+24+2+10+8+18+14'], '11a_201'], 
[['13n_4539', '6+10+20+16+2+-22+-26+-24+8+-12+-4+-18+-14'], '11n_67'], 
[['13n_4557', '6+10+20+22+24+-18+2+8+-4+-12+26+14+16'], '11a_164'], 
[['13n_4570', '6+10+22+12+-16+-2+20+-8+-24+14+26+4+-18'], '10_137'], 
[['13a_4583', '6+-16+22+18+20+26+24+4+10+8+2+14+12'], '11a_165'], 
[['13a_4592', '6+16+26+18+20+4+-24+22+10+8+2+14+12'], '11a_316'], 
[['13a_4594', '6+18+12+14+4+20+-26+22+24+10+2+16+8'], '8_9'], 
[['13n_4601', '6+10+-22+16+2+18+-20+-26+8+-24+-14+-4+-12'], '10_48'], 
[['13n_4607', '6+-10+22+16+2+-18+-24+-26+8+-12+-14+4+-20'], '6_1'], 
[['13a_4611', '6+18+14+22+20+24+4+26+-10+2+8+16+12'], '11n_4'], 
[['13a_4615', '6+18+14+-24+22+4+20+26+10+12+2+8+16'], '11a_326'], 
[['13n_4616', '6+10+22+-16+20+4+24+-8+-26+12+2+18+14'], '11a_326'], 
[['13n_4618', '6+-10+-22+18+-2+16+26+24+8+12+14+4+20'], '10_42'], 
[['13a_4625', '6+20+12+14+-16+4+26+22+24+10+2+8+18'], '8_20'], 
[['13n_4627', '6+-10+22+24+-18+-4+20+26+12+8+16+2+14'], '11n_21'], 
[['13a_4632', '6+20+-12+16+18+26+4+22+24+14+2+8+10'], '11a_164'], 
[['13n_4638', '6+-10+-24+-14+-16+-4+-20+-22+-12+26+-8+2+18'], '11n_21'], 
[['13n_4647', '6+-10+-24+-16+-2+-22+-20+8+26+-14+-12+-4+18'], '8_8'], 
[['13a_4650', '6+-20+12+22+18+4+24+26+10+8+2+16+14'], '11a_165'], 
[['13n_4651', '6+-10+24+18+-2+-20+26+22+12+8+16+4+14'], '12n_312'], 
[['13n_4652', '6+10+-24+18+2+-20+26+22+12+8+16+-4+14'], '11n_116'], 
[['13a_4663', '6+20+-18+14+4+2+22+26+24+10+12+8+16'], '12n_768'], 
[['13a_4666', '-6+20+18+14+22+4+2+26+24+12+8+10+16'], '8_9'], 
[['13n_4674', '6+12+-10+18+14+-20+-22+26+24+-2+-4+8+16'], '8_8'], 
[['13n_4680', '6+-12+10+18+24+-20+22+8+26+2+4+14+16'], '11a_28'], 
[['13a_4684', '6+20+-18+24+26+4+2+22+10+12+14+16+8'], '8_20'], 
[['13a_4688', '6+20+18+26+-16+22+4+2+24+14+10+12+8'], '9_27'], 
[['13n_4692', '6+12+10+24+-18+16+-22+2+4+26+8+-14+20'], '12n_430'], 
[['13n_4699', '-6+-12+-10+26+16+-20+-22+-24+8+-2+-4+-14+18'], '8_9'], 
[['13n_4703', '6+-12+10+26+16+20+-24+-22+8+2+4+-14+18'], '10_35'], 
[['13n_4707', '6+12+10+26+20+-18+-22+-24+2+4+8+-16+-14'], '6_1'], 
[['13a_4712', '6+22+20+-14+18+4+2+26+24+10+12+8+16'], '8_9'], 
[['13a_4714', '6+-22+20+14+26+4+2+8+24+10+12+16+18'], '8_20'], 
[['13a_4722', '8+10+12+16+2+24+20+22+26+6+14+-4+18'], '10_129'], 
[['13n_4734', '6+-12+-14+26+-20+-22+-18+24+-4+-2+-10+-16+8'], '9_27'], 
[['13a_4736', '8+10+16+22+2+18+20+6+24+-26+14+4+12'], '10_129'], 
[['13n_4753', '6+12+-16+20+24+18+4+-22+2+10+26+-14+8'], '12n_360'], 
[['13n_4754', '6+12+-16+-22+2+18+24+26+10+4+14+-8+20'], '11n_132'], 
[['13a_4754', '-8+12+16+14+24+22+20+6+26+4+2+10+18'], '12n_394'], 
[['13n_4802', '6+12+18+14+22+-24+2+20+4+26+-10+-8+16'], '11n_172'], 
[['13n_4830', '6+-12+18+20+14+4+22+-26+-24+2+8+10+-16'], '10_75'], 
[['13n_4842', '6+12+-18+20+22+24+2+-8+-4+26+14+10+16'], '6_1'], 
[['13n_4856', '6+-12+18+22+-16+4+20+-24+26+2+14+8+-10'], '11n_4'], 
[['13n_4857', '6+12+18+22+-20+16+2+-24+4+10+26+-14+8'], '11n_172'], 
[['13n_4878', '6+12+-18+26+-14+-20+-2+-22+-24+-4+-10+-16+8'], '9_27'], 
[['13n_4880', '6+12+-18+26+-14+-22+-2+-20+-4+-24+-10+-16+8'], '9_27'], 
[['13n_4898', '6+12+-20+14+-22+24+2+8+10+-4+26+16+18'], '6_1'], 
[['13n_4922', '6+-12+20+22+-18+-16+2+24+-10+4+26+14+8'], '9_27'], 
[['13n_4925', '6+12+20+26+18+4+22+24+-10+-8+2+16+14'], '8_8'], 
[['13n_4938', '6+-12+24+16+2+22+20+8+26+14+-4+-10+18'], '6_1'], 
[['13n_4942', '6+14+10+20+2+24+22+-4+12+26+8+16+18'], '11a_35'], 
[['13n_4958', '6+-14+-12+16+24+18+20+22+26+-4+-2+10+8'], '6_1'], 
[['13n_4963', '6+14+-12+26+-16+18+20+22+-24+4+2+-10+8'], '8_20'], 
[['13n_5000', '6+-14+20+12+24+-22+-2+8+10+4+26+16+18'], '11n_50'], 
[['13n_5017', '-6+-16+10+-20+2+24+26+-22+-4+-14+-8+-18+12'], '11n_21'], 
[['13n_5042', '6+16+-12+18+24+26+4+-22+2+10+-14+8+20'], '11n_4'], 
[['13n_5066', '6+-18+12+22+20+4+-26+8+-2+24+14+16+10'], '10_129'], 
[['13n_5068', '6+20+-12+16+24+18+-4+22+26+-14+-2+8+10'], '8_9'], 
[['13n_5078', '6+-22+-12+-14+-24+4+26+-20+-10+-8+-2+-16+-18'], '8_20']]

